Posterior Regularization on Bayesian Hierarchical Mixture Clustering

Bayesian hierarchical mixture clustering (BHMC) improves traditionalBayesian hierarchical clustering by replacing conventional Gaussian-to-Gaussian kernels with a Hierarchical Dirichlet Process Mixture Model(HDPMM) for parent-to-child diffusion in the generative process. However,BHMC may produce trees with high nodal variance, indicating weak separation between nodes at higher levels. To address this issue, we employ Posterior Regularization, which imposes max-margin constraints on nodes at every level to enhance cluster separation. We illustrate how to apply PR toBHMC and demonstrate its effectiveness in improving the BHMC model.

==> Figures/sensitivity_reg_mcmc.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Info: Precompiling DataFrames [a93c6f00-e57d-5684-b7b6-d8193f3e46c0]\n",
      "└ @ Base loading.jl:1278\n",
      "┌ Info: Precompiling CSV [336ed68f-0bac-5ca0-87d4-7b16caf5d00b]\n",
      "└ @ Base loading.jl:1278\n",
      "┌ Info: Precompiling Plots [91a5bcdd-55d7-5caf-9e0b-520d859cae80]\n",
      "└ @ Base loading.jl:1278\n",
      "┌ Info: Precompiling StatsPlots [f3b207a7-027a-5e70-b257-86293d7955fd]\n",
      "└ @ Base loading.jl:1278\n",
      "┌ Info: Precompiling HypothesisTests [09f84164-cd44-5f33-b23f-e6b0d136a0d5]\n",
      "└ @ Base loading.jl:1278\n"
     ]
    }
   ],
   "source": [
    "using DataFrames\n",
    "using CSV\n",
    "using Plots\n",
    "using LaTeXStrings\n",
    "using StatsPlots\n",
    "using Statistics\n",
    "using HypothesisTests"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plotly()\n",
    "theme(:default)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "plot_C (generic function with 1 method)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function plot_C(num_idx)\n",
    "    num_zs = []\n",
    "    hps = []\n",
    "    n_zs = 0\n",
    "    for C in [\"0.0001\", \"0.001\", \"0.01\", \"0.1\", \"1.0\", \"10.0\"], index in 1:num_idx \n",
    "        open(\"../insights/mall/mall_slice_$(C)_0.1_0.001_$index.csv\", \"r\") do io\n",
    "            for (num, line) in enumerate(eachline(io))\n",
    "                if num == 2\n",
    "                    tmps = split(strip(line), '\\t')\n",
    "                    n_zs = parse(Float64, tmps[4])\n",
    "                end \n",
    "            end \n",
    "            push!(hps, C)\n",
    "            push!(num_zs, n_zs)\n",
    "        end \n",
    "    end\n",
    "        \n",
    "    C_df = DataFrame(\n",
    "        C = hps,\n",
    "        num_zs = num_zs\n",
    "    )\n",
    "\n",
    "    xlb = L\"$C$\" \n",
    "    p = @df C_df boxplot(:C, :num_zs,  \n",
    "                         marker=(0.5, :black, stroke(2)),\n",
    "                         bar_width=.25,\n",
    "                         lw=2,\n",
    "                         size=(360, 450),\n",
    "#                            alpha=.55,\n",
    "                         color=\"#ffa31a\",\n",
    "#                            linecolor=:skyblue,\n",
    "                         framestyle=:semi,\n",
    "                         tickfontsize=14,\n",
    "                         legend=:best,\n",
    "                         legendfontsize=14,\n",
    "                         xlabel=xlb,\n",
    "                         ci=95,\n",
    "                         xguidefontsize=18,\n",
    "                         label=\"NO. of nodes\")\n",
    "\n",
    "    return p\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "data": [
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.5,
          0.375,
          0.625,
          0.5,
          0.5,
          0.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          7,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.375,
          0.375,
          0.5,
          0.625,
          0.625,
          0.375,
          0.375
         ],
         "xaxis": "x1",
         "y": [
          7,
          7,
          7,
          7,
          7,
          7,
          7
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.375,
          0.375,
          0.625,
          0.625,
          0.375,
          0.375
         ],
         "xaxis": "x1",
         "y": [
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.5,
          0.375,
          0.625,
          0.5,
          0.5,
          0.5
         ],
         "xaxis": "x1",
         "y": [
          13,
          13,
          13,
          13,
          10,
          13
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.5,
          1.375,
          1.625,
          1.5,
          1.5,
          1.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          7,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.375,
          1.375,
          1.5,
          1.625,
          1.625,
          1.375,
          1.375
         ],
         "xaxis": "x1",
         "y": [
          7,
          9,
          9,
          9,
          7,
          7,
          7
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.375,
          1.375,
          1.625,
          1.625,
          1.375,
          1.375
         ],
         "xaxis": "x1",
         "y": [
          10,
          9,
          9,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.5,
          1.375,
          1.625,
          1.5,
          1.5,
          1.5
         ],
         "xaxis": "x1",
         "y": [
          13,
          13,
          13,
          13,
          10,
          13
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.5,
          2.375,
          2.625,
          2.5,
          2.5,
          2.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.375,
          2.375,
          2.5,
          2.625,
          2.625,
          2.375,
          2.375
         ],
         "xaxis": "x1",
         "y": [
          6,
          7,
          7,
          7,
          6,
          6,
          6
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.375,
          2.375,
          2.625,
          2.625,
          2.375,
          2.375
         ],
         "xaxis": "x1",
         "y": [
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.5,
          2.375,
          2.625,
          2.5,
          2.5,
          2.5
         ],
         "xaxis": "x1",
         "y": [
          13,
          13,
          13,
          13,
          10,
          13
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.5,
          3.375,
          3.625,
          3.5,
          3.5,
          3.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          7,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.375,
          3.375,
          3.5,
          3.625,
          3.625,
          3.375,
          3.375
         ],
         "xaxis": "x1",
         "y": [
          7,
          7,
          7,
          7,
          7,
          7,
          7
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.375,
          3.375,
          3.625,
          3.625,
          3.375,
          3.375
         ],
         "xaxis": "x1",
         "y": [
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.5,
          3.375,
          3.625,
          3.5,
          3.5,
          3.5
         ],
         "xaxis": "x1",
         "y": [
          12,
          12,
          12,
          12,
          10,
          12
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.5,
          4.375,
          4.625,
          4.5,
          4.5,
          4.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6.5,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.375,
          4.375,
          4.5,
          4.625,
          4.625,
          4.375,
          4.375
         ],
         "xaxis": "x1",
         "y": [
          6.5,
          7,
          7,
          7,
          6.5,
          6.5,
          6.5
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.375,
          4.375,
          4.625,
          4.625,
          4.375,
          4.375
         ],
         "xaxis": "x1",
         "y": [
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.5,
          4.375,
          4.625,
          4.5,
          4.5,
          4.5
         ],
         "xaxis": "x1",
         "y": [
          13,
          13,
          13,
          13,
          10,
          13
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          5.5,
          5.375,
          5.625,
          5.5,
          5.5,
          5.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          4,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          5.375,
          5.375,
          5.5,
          5.625,
          5.625,
          5.375,
          5.375
         ],
         "xaxis": "x1",
         "y": [
          4,
          7,
          7,
          7,
          4,
          4,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          5.375,
          5.375,
          5.625,
          5.625,
          5.375,
          5.375
         ],
         "xaxis": "x1",
         "y": [
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          5.5,
          5.375,
          5.625,
          5.5,
          5.5,
          5.5
         ],
         "xaxis": "x1",
         "y": [
          18,
          18,
          18,
          18,
          10,
          18
         ],
         "yaxis": "y1"
        },
        {
         "colorbar": {
          "title": ""
         },
         "legendgroup": "NO. of nodes",
         "marker": {
          "color": "rgba(0, 0, 0, 0.500)",
          "line": {
           "color": "rgba(0, 0, 0, 0.500)",
           "width": 2
          },
          "size": 8,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.5,
          1.5,
          1.5,
          1.5,
          2.5,
          3.5,
          3.5,
          3.5,
          4.5
         ],
         "xaxis": "x",
         "y": [
          18,
          18,
          19,
          19,
          20,
          15,
          30,
          16,
          18
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 7.0"
         ],
         "type": "scatter",
         "x": [
          0.5,
          0.375,
          0.625,
          0.5,
          0.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 7.0",
          "Q1: 7.0"
         ],
         "type": "scatter",
         "x": [
          0.375,
          0.375,
          0.5,
          0.625,
          0.625,
          0.375
         ],
         "xaxis": "x",
         "y": [
          7,
          7,
          7,
          7,
          7,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          0.375,
          0.375,
          0.625,
          0.625,
          0.375
         ],
         "xaxis": "x",
         "y": [
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          0.5,
          0.375,
          0.625,
          0.5,
          0.5
         ],
         "xaxis": "x",
         "y": [
          13,
          13,
          13,
          13,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 7.0"
         ],
         "type": "scatter",
         "x": [
          1.5,
          1.375,
          1.625,
          1.5,
          1.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 7.0",
          "Median: 9.0",
          "Median: 9.0",
          "Median: 9.0",
          "Q1: 7.0",
          "Q1: 7.0"
         ],
         "type": "scatter",
         "x": [
          1.375,
          1.375,
          1.5,
          1.625,
          1.625,
          1.375
         ],
         "xaxis": "x",
         "y": [
          7,
          9,
          9,
          9,
          7,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 9.0",
          "Median: 9.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          1.375,
          1.375,
          1.625,
          1.625,
          1.375
         ],
         "xaxis": "x",
         "y": [
          10,
          9,
          9,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          1.5,
          1.375,
          1.625,
          1.5,
          1.5
         ],
         "xaxis": "x",
         "y": [
          13,
          13,
          13,
          13,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          2.5,
          2.375,
          2.625,
          2.5,
          2.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.0",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          2.375,
          2.375,
          2.5,
          2.625,
          2.625,
          2.375
         ],
         "xaxis": "x",
         "y": [
          6,
          7,
          7,
          7,
          6,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          2.375,
          2.375,
          2.625,
          2.625,
          2.375
         ],
         "xaxis": "x",
         "y": [
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          2.5,
          2.375,
          2.625,
          2.5,
          2.5
         ],
         "xaxis": "x",
         "y": [
          13,
          13,
          13,
          13,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 7.0"
         ],
         "type": "scatter",
         "x": [
          3.5,
          3.375,
          3.625,
          3.5,
          3.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 7.0",
          "Q1: 7.0"
         ],
         "type": "scatter",
         "x": [
          3.375,
          3.375,
          3.5,
          3.625,
          3.625,
          3.375
         ],
         "xaxis": "x",
         "y": [
          7,
          7,
          7,
          7,
          7,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          3.375,
          3.375,
          3.625,
          3.625,
          3.375
         ],
         "xaxis": "x",
         "y": [
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          3.5,
          3.375,
          3.625,
          3.5,
          3.5
         ],
         "xaxis": "x",
         "y": [
          12,
          12,
          12,
          12,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.5"
         ],
         "type": "scatter",
         "x": [
          4.5,
          4.375,
          4.625,
          4.5,
          4.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6.5
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.5",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.5",
          "Q1: 6.5"
         ],
         "type": "scatter",
         "x": [
          4.375,
          4.375,
          4.5,
          4.625,
          4.625,
          4.375
         ],
         "xaxis": "x",
         "y": [
          6.5,
          7,
          7,
          7,
          6.5,
          6.5
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          4.375,
          4.375,
          4.625,
          4.625,
          4.375
         ],
         "xaxis": "x",
         "y": [
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          4.5,
          4.375,
          4.625,
          4.5,
          4.5
         ],
         "xaxis": "x",
         "y": [
          13,
          13,
          13,
          13,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 4.0"
         ],
         "type": "scatter",
         "x": [
          5.5,
          5.375,
          5.625,
          5.5,
          5.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          4
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 4.0",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 4.0",
          "Q1: 4.0"
         ],
         "type": "scatter",
         "x": [
          5.375,
          5.375,
          5.5,
          5.625,
          5.625,
          5.375
         ],
         "xaxis": "x",
         "y": [
          4,
          7,
          7,
          7,
          4,
          4
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          5.375,
          5.375,
          5.625,
          5.625,
          5.375
         ],
         "xaxis": "x",
         "y": [
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 18.0",
          "Upper fence: 18.0",
          "Upper fence: 18.0",
          "Upper fence: 18.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          5.5,
          5.375,
          5.625,
          5.5,
          5.5
         ],
         "xaxis": "x",
         "y": [
          18,
          18,
          18,
          18,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        }
       ],
       "layout": {
        "annotations": [],
        "height": 450,
        "legend": {
         "bgcolor": "rgba(255, 255, 255, 1.000)",
         "bordercolor": "rgba(0, 0, 0, 1.000)",
         "borderwidth": 1,
         "font": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "title": {
          "font": {
           "color": "rgba(0, 0, 0, 1.000)",
           "family": "sans-serif",
           "size": 15
          },
          "text": ""
         },
         "tracegroupgap": 0,
         "traceorder": "normal",
         "x": 1,
         "xanchor": "auto",
         "y": 1,
         "yanchor": "auto"
        },
        "margin": {
         "b": 20,
         "l": 0,
         "r": 0,
         "t": 20
        },
        "paper_bgcolor": "rgba(255, 255, 255, 1.000)",
        "plot_bgcolor": "rgba(255, 255, 255, 1.000)",
        "showlegend": true,
        "width": 360,
        "xaxis": {
         "anchor": "y",
         "domain": [
          0.09735588606979682,
          0.989063867016623
         ],
         "gridcolor": "rgba(0, 0, 0, 0.100)",
         "gridwidth": 0.5,
         "linecolor": "rgba(0, 0, 0, 1.000)",
         "mirror": true,
         "range": [
          0.2175,
          5.7825
         ],
         "showgrid": true,
         "showline": true,
         "showticklabels": true,
         "tickangle": 0,
         "tickcolor": "rgb(0, 0, 0)",
         "tickfont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "tickmode": "array",
         "ticks": "inside",
         "ticktext": [
          "0.0001",
          "0.001",
          "0.01",
          "0.1",
          "1.0",
          "10.0"
         ],
         "tickvals": [
          0.5,
          1.5,
          2.5,
          3.5,
          4.5,
          5.5
         ],
         "title": "$C$",
         "titlefont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 25
         },
         "type": "-",
         "visible": true,
         "zeroline": false,
         "zerolinecolor": "rgba(0, 0, 0, 1.000)"
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0.10751433848546713,
          0.9912510936132983
         ],
         "gridcolor": "rgba(0, 0, 0, 0.100)",
         "gridwidth": 0.5,
         "linecolor": "rgba(0, 0, 0, 1.000)",
         "mirror": true,
         "range": [
          3.2199999999999998,
          30.78
         ],
         "showgrid": true,
         "showline": true,
         "showticklabels": true,
         "tickangle": 0,
         "tickcolor": "rgb(0, 0, 0)",
         "tickfont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "tickmode": "array",
         "ticks": "inside",
         "ticktext": [
          "5",
          "10",
          "15",
          "20",
          "25",
          "30"
         ],
         "tickvals": [
          5,
          10,
          15,
          20,
          25,
          30
         ],
         "title": "",
         "titlefont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 15
         },
         "type": "-",
         "visible": true,
         "zeroline": false,
         "zerolinecolor": "rgba(0, 0, 0, 1.000)"
        }
       }
      },
      "text/html": [
       "<!DOCTYPE html>\n",
       "<html>\n",
       "    <head>\n",
       "        <title>Plots.jl</title>\n",
       "        <meta http-equiv=\"content-type\" content=\"text/html; charset=UTF-8\">\n",
       "        \n",
       "    </head>\n",
       "    <body>\n",
       "            <div id=\"63865cd2-6e17-4ec4-88b1-9cf0b763279a\" style=\"width:360px;height:450px;\"></div>\n",
       "    <script>\n",
       "        requirejs.config({\n",
       "        paths: {\n",
       "            Plotly: 'https://cdn.plot.ly/plotly-1.57.1.min'\n",
       "        }\n",
       "    });\n",
       "    require(['Plotly'], function (Plotly) {\n",
       "\n",
       "    PLOT = document.getElementById('63865cd2-6e17-4ec4-88b1-9cf0b763279a');\n",
       "    Plotly.plot(PLOT, [\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.375,\n",
       "            0.625,\n",
       "            0.5,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": true,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            7.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.375,\n",
       "            0.375,\n",
       "            0.5,\n",
       "            0.625,\n",
       "            0.625,\n",
       "            0.375,\n",
       "            0.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.375,\n",
       "            0.375,\n",
       "            0.625,\n",
       "            0.625,\n",
       "            0.375,\n",
       "            0.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.375,\n",
       "            0.625,\n",
       "            0.5,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0,\n",
       "            13.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.375,\n",
       "            1.625,\n",
       "            1.5,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            7.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.375,\n",
       "            1.375,\n",
       "            1.5,\n",
       "            1.625,\n",
       "            1.625,\n",
       "            1.375,\n",
       "            1.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            7.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.375,\n",
       "            1.375,\n",
       "            1.625,\n",
       "            1.625,\n",
       "            1.375,\n",
       "            1.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.375,\n",
       "            1.625,\n",
       "            1.5,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0,\n",
       "            13.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.375,\n",
       "            2.625,\n",
       "            2.5,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.375,\n",
       "            2.375,\n",
       "            2.5,\n",
       "            2.625,\n",
       "            2.625,\n",
       "            2.375,\n",
       "            2.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.375,\n",
       "            2.375,\n",
       "            2.625,\n",
       "            2.625,\n",
       "            2.375,\n",
       "            2.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.375,\n",
       "            2.625,\n",
       "            2.5,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0,\n",
       "            13.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.375,\n",
       "            3.625,\n",
       "            3.5,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            7.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.375,\n",
       "            3.375,\n",
       "            3.5,\n",
       "            3.625,\n",
       "            3.625,\n",
       "            3.375,\n",
       "            3.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.375,\n",
       "            3.375,\n",
       "            3.625,\n",
       "            3.625,\n",
       "            3.375,\n",
       "            3.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.375,\n",
       "            3.625,\n",
       "            3.5,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            10.0,\n",
       "            12.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.375,\n",
       "            4.625,\n",
       "            4.5,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.5,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.375,\n",
       "            4.375,\n",
       "            4.5,\n",
       "            4.625,\n",
       "            4.625,\n",
       "            4.375,\n",
       "            4.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.5,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.5,\n",
       "            6.5,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.375,\n",
       "            4.375,\n",
       "            4.625,\n",
       "            4.625,\n",
       "            4.375,\n",
       "            4.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.375,\n",
       "            4.625,\n",
       "            4.5,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0,\n",
       "            13.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            5.5,\n",
       "            5.375,\n",
       "            5.625,\n",
       "            5.5,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            5.375,\n",
       "            5.375,\n",
       "            5.5,\n",
       "            5.625,\n",
       "            5.625,\n",
       "            5.375,\n",
       "            5.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            5.375,\n",
       "            5.375,\n",
       "            5.625,\n",
       "            5.625,\n",
       "            5.375,\n",
       "            5.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            5.5,\n",
       "            5.375,\n",
       "            5.625,\n",
       "            5.5,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            18.0,\n",
       "            18.0,\n",
       "            18.0,\n",
       "            18.0,\n",
       "            10.0,\n",
       "            18.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            1.5,\n",
       "            1.5,\n",
       "            1.5,\n",
       "            2.5,\n",
       "            3.5,\n",
       "            3.5,\n",
       "            3.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"markers\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"marker\": {\n",
       "            \"symbol\": \"circle\",\n",
       "            \"color\": \"rgba(0, 0, 0, 0.500)\",\n",
       "            \"line\": {\n",
       "                \"color\": \"rgba(0, 0, 0, 0.500)\",\n",
       "                \"width\": 2\n",
       "            },\n",
       "            \"size\": 8\n",
       "        },\n",
       "        \"zmax\": null,\n",
       "        \"y\": [\n",
       "            18.0,\n",
       "            18.0,\n",
       "            19.0,\n",
       "            19.0,\n",
       "            20.0,\n",
       "            15.0,\n",
       "            30.0,\n",
       "            16.0,\n",
       "            18.0\n",
       "        ],\n",
       "        \"type\": \"scatter\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.375,\n",
       "            0.625,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 7.0\",\n",
       "            \"Q1: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.375,\n",
       "            0.375,\n",
       "            0.5,\n",
       "            0.625,\n",
       "            0.625,\n",
       "            0.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.375,\n",
       "            0.375,\n",
       "            0.625,\n",
       "            0.625,\n",
       "            0.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.375,\n",
       "            0.625,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.375,\n",
       "            1.625,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 7.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Q1: 7.0\",\n",
       "            \"Q1: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.375,\n",
       "            1.375,\n",
       "            1.5,\n",
       "            1.625,\n",
       "            1.625,\n",
       "            1.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            7.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            7.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.375,\n",
       "            1.375,\n",
       "            1.625,\n",
       "            1.625,\n",
       "            1.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.375,\n",
       "            1.625,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.375,\n",
       "            2.625,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.375,\n",
       "            2.375,\n",
       "            2.5,\n",
       "            2.625,\n",
       "            2.625,\n",
       "            2.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.375,\n",
       "            2.375,\n",
       "            2.625,\n",
       "            2.625,\n",
       "            2.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.375,\n",
       "            2.625,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.375,\n",
       "            3.625,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 7.0\",\n",
       "            \"Q1: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.375,\n",
       "            3.375,\n",
       "            3.5,\n",
       "            3.625,\n",
       "            3.625,\n",
       "            3.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.375,\n",
       "            3.375,\n",
       "            3.625,\n",
       "            3.625,\n",
       "            3.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.375,\n",
       "            3.625,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.5\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.375,\n",
       "            4.625,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.5\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.5\",\n",
       "            \"Q1: 6.5\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.375,\n",
       "            4.375,\n",
       "            4.5,\n",
       "            4.625,\n",
       "            4.625,\n",
       "            4.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.5,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.5,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.375,\n",
       "            4.375,\n",
       "            4.625,\n",
       "            4.625,\n",
       "            4.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.375,\n",
       "            4.625,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 4.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            5.5,\n",
       "            5.375,\n",
       "            5.625,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 4.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 4.0\",\n",
       "            \"Q1: 4.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            5.375,\n",
       "            5.375,\n",
       "            5.5,\n",
       "            5.625,\n",
       "            5.625,\n",
       "            5.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            5.375,\n",
       "            5.375,\n",
       "            5.625,\n",
       "            5.625,\n",
       "            5.375\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 18.0\",\n",
       "            \"Upper fence: 18.0\",\n",
       "            \"Upper fence: 18.0\",\n",
       "            \"Upper fence: 18.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            5.5,\n",
       "            5.375,\n",
       "            5.625,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            18.0,\n",
       "            18.0,\n",
       "            18.0,\n",
       "            18.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    }\n",
       "]\n",
       ", {\n",
       "    \"showlegend\": true,\n",
       "    \"xaxis\": {\n",
       "        \"showticklabels\": true,\n",
       "        \"gridwidth\": 0.5,\n",
       "        \"tickvals\": [\n",
       "            0.5,\n",
       "            1.5,\n",
       "            2.5,\n",
       "            3.5,\n",
       "            4.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"visible\": true,\n",
       "        \"ticks\": \"inside\",\n",
       "        \"range\": [\n",
       "            0.2175,\n",
       "            5.7825\n",
       "        ],\n",
       "        \"domain\": [\n",
       "            0.09735588606979682,\n",
       "            0.989063867016623\n",
       "        ],\n",
       "        \"tickmode\": \"array\",\n",
       "        \"linecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"showgrid\": true,\n",
       "        \"title\": \"$C$\",\n",
       "        \"mirror\": true,\n",
       "        \"tickangle\": 0,\n",
       "        \"showline\": true,\n",
       "        \"gridcolor\": \"rgba(0, 0, 0, 0.100)\",\n",
       "        \"titlefont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 25\n",
       "        },\n",
       "        \"tickcolor\": \"rgb(0, 0, 0)\",\n",
       "        \"ticktext\": [\n",
       "            \"0.0001\",\n",
       "            \"0.001\",\n",
       "            \"0.01\",\n",
       "            \"0.1\",\n",
       "            \"1.0\",\n",
       "            \"10.0\"\n",
       "        ],\n",
       "        \"zeroline\": false,\n",
       "        \"type\": \"-\",\n",
       "        \"tickfont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"zerolinecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"anchor\": \"y\"\n",
       "    },\n",
       "    \"paper_bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "    \"annotations\": [],\n",
       "    \"height\": 450,\n",
       "    \"margin\": {\n",
       "        \"l\": 0,\n",
       "        \"b\": 20,\n",
       "        \"r\": 0,\n",
       "        \"t\": 20\n",
       "    },\n",
       "    \"plot_bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "    \"yaxis\": {\n",
       "        \"showticklabels\": true,\n",
       "        \"gridwidth\": 0.5,\n",
       "        \"tickvals\": [\n",
       "            5.0,\n",
       "            10.0,\n",
       "            15.0,\n",
       "            20.0,\n",
       "            25.0,\n",
       "            30.0\n",
       "        ],\n",
       "        \"visible\": true,\n",
       "        \"ticks\": \"inside\",\n",
       "        \"range\": [\n",
       "            3.2199999999999998,\n",
       "            30.78\n",
       "        ],\n",
       "        \"domain\": [\n",
       "            0.10751433848546713,\n",
       "            0.9912510936132983\n",
       "        ],\n",
       "        \"tickmode\": \"array\",\n",
       "        \"linecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"showgrid\": true,\n",
       "        \"title\": \"\",\n",
       "        \"mirror\": true,\n",
       "        \"tickangle\": 0,\n",
       "        \"showline\": true,\n",
       "        \"gridcolor\": \"rgba(0, 0, 0, 0.100)\",\n",
       "        \"titlefont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 15\n",
       "        },\n",
       "        \"tickcolor\": \"rgb(0, 0, 0)\",\n",
       "        \"ticktext\": [\n",
       "            \"5\",\n",
       "            \"10\",\n",
       "            \"15\",\n",
       "            \"20\",\n",
       "            \"25\",\n",
       "            \"30\"\n",
       "        ],\n",
       "        \"zeroline\": false,\n",
       "        \"type\": \"-\",\n",
       "        \"tickfont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"zerolinecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"anchor\": \"x\"\n",
       "    },\n",
       "    \"legend\": {\n",
       "        \"borderwidth\": 1,\n",
       "        \"tracegroupgap\": 0,\n",
       "        \"font\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"title\": {\n",
       "            \"font\": {\n",
       "                \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "                \"family\": \"sans-serif\",\n",
       "                \"size\": 15\n",
       "            },\n",
       "            \"text\": \"\"\n",
       "        },\n",
       "        \"traceorder\": \"normal\",\n",
       "        \"x\": 1.0,\n",
       "        \"yanchor\": \"auto\",\n",
       "        \"xanchor\": \"auto\",\n",
       "        \"bordercolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "        \"y\": 1.0\n",
       "    },\n",
       "    \"width\": 360\n",
       "}\n",
       ");\n",
       "    });\n",
       "    </script>\n",
       "\n",
       "    </body>\n",
       "</html>\n"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: Framestyle :semi is not supported by Plotly and PlotlyJS. :box was cosen instead.\n",
      "└ @ Plots /home/kra/.julia/packages/Plots/oZheM/src/backends/plotly.jl:10\n"
     ]
    }
   ],
   "source": [
    "p = plot_C(35)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "savefig(p, \"../plots/mall/C_analysis.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# C"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "num_zs = []\n",
    "hps = []\n",
    "llkhds = []\n",
    "for C in [\"0.0001\", \"0.1\", \"1.0\", \"10.0\", \"10000.0\"], index in 1:50 \n",
    "    n_zs = 0\n",
    "    open(\"../insights/mall/mall_slice_1.0_$(C)_0.01_0.1_$index.csv\", \"r\") do io\n",
    "        for (num, line) in enumerate(eachline(io))\n",
    "            if num == 2\n",
    "                tmps = split(strip(line), '\\t')\n",
    "                n_zs = parse(Int, tmps[5])\n",
    "#                 C == \"0.0001\" && println(n_zs)\n",
    "                push!(num_zs, n_zs)\n",
    "                push!(llkhds, parse(Float64, tmps[6]))\n",
    "            end \n",
    "        end \n",
    "        push!(hps, C)\n",
    "    end \n",
    "end\n",
    "\n",
    "C_df = DataFrame(\n",
    "    C = hps,\n",
    "    num_nodes = num_zs,\n",
    "    llkhds = llkhds\n",
    ");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table class=\"data-frame\"><thead><tr><th></th><th>C</th><th>num_nodes</th><th>llkhds</th></tr><tr><th></th><th>Any</th><th>Any</th><th>Any</th></tr></thead><tbody><p>250 rows × 3 columns</p><tr><th>1</th><td>0.0001</td><td>7</td><td>-2.04886e5</td></tr><tr><th>2</th><td>0.0001</td><td>9</td><td>-2.02802e5</td></tr><tr><th>3</th><td>0.0001</td><td>7</td><td>-2.04939e5</td></tr><tr><th>4</th><td>0.0001</td><td>4</td><td>-9.07335e5</td></tr><tr><th>5</th><td>0.0001</td><td>7</td><td>-204905.0</td></tr><tr><th>6</th><td>0.0001</td><td>10</td><td>-1.70216e5</td></tr><tr><th>7</th><td>0.0001</td><td>9</td><td>-1.88078e5</td></tr><tr><th>8</th><td>0.0001</td><td>10</td><td>-1.07488e5</td></tr><tr><th>9</th><td>0.0001</td><td>4</td><td>-3.69092e5</td></tr><tr><th>10</th><td>0.0001</td><td>4</td><td>-3.7002e5</td></tr><tr><th>11</th><td>0.0001</td><td>7</td><td>-2.04844e5</td></tr><tr><th>12</th><td>0.0001</td><td>7</td><td>-142967.0</td></tr><tr><th>13</th><td>0.0001</td><td>4</td><td>-5.32399e5</td></tr><tr><th>14</th><td>0.0001</td><td>10</td><td>-1.41526e5</td></tr><tr><th>15</th><td>0.0001</td><td>10</td><td>-1.02776e5</td></tr><tr><th>16</th><td>0.0001</td><td>10</td><td>-1.08739e5</td></tr><tr><th>17</th><td>0.0001</td><td>13</td><td>-1.33004e5</td></tr><tr><th>18</th><td>0.0001</td><td>12</td><td>-1.03902e5</td></tr><tr><th>19</th><td>0.0001</td><td>18</td><td>-102681.0</td></tr><tr><th>20</th><td>0.0001</td><td>7</td><td>-2.23016e5</td></tr><tr><th>21</th><td>0.0001</td><td>4</td><td>-3.69053e5</td></tr><tr><th>22</th><td>0.0001</td><td>9</td><td>-108807.0</td></tr><tr><th>23</th><td>0.0001</td><td>9</td><td>-2.04961e5</td></tr><tr><th>24</th><td>0.0001</td><td>12</td><td>-1.35538e5</td></tr><tr><th>25</th><td>0.0001</td><td>12</td><td>-97307.6</td></tr><tr><th>26</th><td>0.0001</td><td>4</td><td>-5.3241e5</td></tr><tr><th>27</th><td>0.0001</td><td>4</td><td>-9.23626e5</td></tr><tr><th>28</th><td>0.0001</td><td>12</td><td>-1.02448e5</td></tr><tr><th>29</th><td>0.0001</td><td>13</td><td>-92608.9</td></tr><tr><th>30</th><td>0.0001</td><td>7</td><td>-2.23004e5</td></tr><tr><th>&vellip;</th><td>&vellip;</td><td>&vellip;</td><td>&vellip;</td></tr></tbody></table>"
      ],
      "text/latex": [
       "\\begin{tabular}{r|ccc}\n",
       "\t& C & num\\_nodes & llkhds\\\\\n",
       "\t\\hline\n",
       "\t& Any & Any & Any\\\\\n",
       "\t\\hline\n",
       "\t1 & 0.0001 & 7 & -2.04886e5 \\\\\n",
       "\t2 & 0.0001 & 9 & -2.02802e5 \\\\\n",
       "\t3 & 0.0001 & 7 & -2.04939e5 \\\\\n",
       "\t4 & 0.0001 & 4 & -9.07335e5 \\\\\n",
       "\t5 & 0.0001 & 7 & -204905.0 \\\\\n",
       "\t6 & 0.0001 & 10 & -1.70216e5 \\\\\n",
       "\t7 & 0.0001 & 9 & -1.88078e5 \\\\\n",
       "\t8 & 0.0001 & 10 & -1.07488e5 \\\\\n",
       "\t9 & 0.0001 & 4 & -3.69092e5 \\\\\n",
       "\t10 & 0.0001 & 4 & -3.7002e5 \\\\\n",
       "\t11 & 0.0001 & 7 & -2.04844e5 \\\\\n",
       "\t12 & 0.0001 & 7 & -142967.0 \\\\\n",
       "\t13 & 0.0001 & 4 & -5.32399e5 \\\\\n",
       "\t14 & 0.0001 & 10 & -1.41526e5 \\\\\n",
       "\t15 & 0.0001 & 10 & -1.02776e5 \\\\\n",
       "\t16 & 0.0001 & 10 & -1.08739e5 \\\\\n",
       "\t17 & 0.0001 & 13 & -1.33004e5 \\\\\n",
       "\t18 & 0.0001 & 12 & -1.03902e5 \\\\\n",
       "\t19 & 0.0001 & 18 & -102681.0 \\\\\n",
       "\t20 & 0.0001 & 7 & -2.23016e5 \\\\\n",
       "\t21 & 0.0001 & 4 & -3.69053e5 \\\\\n",
       "\t22 & 0.0001 & 9 & -108807.0 \\\\\n",
       "\t23 & 0.0001 & 9 & -2.04961e5 \\\\\n",
       "\t24 & 0.0001 & 12 & -1.35538e5 \\\\\n",
       "\t25 & 0.0001 & 12 & -97307.6 \\\\\n",
       "\t26 & 0.0001 & 4 & -5.3241e5 \\\\\n",
       "\t27 & 0.0001 & 4 & -9.23626e5 \\\\\n",
       "\t28 & 0.0001 & 12 & -1.02448e5 \\\\\n",
       "\t29 & 0.0001 & 13 & -92608.9 \\\\\n",
       "\t30 & 0.0001 & 7 & -2.23004e5 \\\\\n",
       "\t$\\ldots$ & $\\ldots$ & $\\ldots$ & $\\ldots$ \\\\\n",
       "\\end{tabular}\n"
      ],
      "text/plain": [
       "\u001b[1m250×3 DataFrame\u001b[0m\n",
       "\u001b[1m Row \u001b[0m│\u001b[1m C       \u001b[0m\u001b[1m num_nodes \u001b[0m\u001b[1m llkhds     \u001b[0m\n",
       "\u001b[1m     \u001b[0m│\u001b[90m Any     \u001b[0m\u001b[90m Any       \u001b[0m\u001b[90m Any        \u001b[0m\n",
       "─────┼────────────────────────────────\n",
       "   1 │ 0.0001   7          -2.04886e5\n",
       "   2 │ 0.0001   9          -2.02802e5\n",
       "   3 │ 0.0001   7          -2.04939e5\n",
       "   4 │ 0.0001   4          -9.07335e5\n",
       "   5 │ 0.0001   7          -204905.0\n",
       "   6 │ 0.0001   10         -1.70216e5\n",
       "   7 │ 0.0001   9          -1.88078e5\n",
       "   8 │ 0.0001   10         -1.07488e5\n",
       "   9 │ 0.0001   4          -3.69092e5\n",
       "  10 │ 0.0001   4          -3.7002e5\n",
       "  11 │ 0.0001   7          -2.04844e5\n",
       "  ⋮  │    ⋮         ⋮          ⋮\n",
       " 241 │ 10000.0  13         -332876.0\n",
       " 242 │ 10000.0  15         -5.6546e5\n",
       " 243 │ 10000.0  29         -224977.0\n",
       " 244 │ 10000.0  9          -5.66396e5\n",
       " 245 │ 10000.0  9          -3.30827e5\n",
       " 246 │ 10000.0  13         -7.14679e5\n",
       " 247 │ 10000.0  22         -2.83091e5\n",
       " 248 │ 10000.0  10         -1.00948e6\n",
       " 249 │ 10000.0  10         -4.25875e5\n",
       " 250 │ 10000.0  7          -7.90189e5\n",
       "\u001b[31m                      229 rows omitted\u001b[0m"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gd = groupby(C_df, :C);\n",
    "\n",
    "# combine(C_df, , :num_nodes => mean)\n",
    "C_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table class=\"data-frame\"><thead><tr><th></th><th>C</th><th>num_nodes_mean</th><th>num_nodes_std</th><th>llkhds_mean</th><th>llkhds_std</th></tr><tr><th></th><th>Any</th><th>Float64</th><th>Float64</th><th>Float64</th><th>Float64</th></tr></thead><tbody><p>5 rows × 5 columns</p><tr><th>1</th><td>0.0001</td><td>8.82</td><td>3.47991</td><td>-271120.0</td><td>2.51433e5</td></tr><tr><th>2</th><td>0.1</td><td>8.94</td><td>3.371</td><td>-264908.0</td><td>2.35723e5</td></tr><tr><th>3</th><td>1.0</td><td>8.1</td><td>3.19598</td><td>-2.77506e5</td><td>2.55485e5</td></tr><tr><th>4</th><td>10.0</td><td>8.78</td><td>4.99097</td><td>-2.5735e5</td><td>2.23548e5</td></tr><tr><th>5</th><td>10000.0</td><td>11.78</td><td>5.31187</td><td>-1.11525e6</td><td>1.50767e6</td></tr></tbody></table>"
      ],
      "text/latex": [
       "\\begin{tabular}{r|ccccc}\n",
       "\t& C & num\\_nodes\\_mean & num\\_nodes\\_std & llkhds\\_mean & llkhds\\_std\\\\\n",
       "\t\\hline\n",
       "\t& Any & Float64 & Float64 & Float64 & Float64\\\\\n",
       "\t\\hline\n",
       "\t1 & 0.0001 & 8.82 & 3.47991 & -271120.0 & 2.51433e5 \\\\\n",
       "\t2 & 0.1 & 8.94 & 3.371 & -264908.0 & 2.35723e5 \\\\\n",
       "\t3 & 1.0 & 8.1 & 3.19598 & -2.77506e5 & 2.55485e5 \\\\\n",
       "\t4 & 10.0 & 8.78 & 4.99097 & -2.5735e5 & 2.23548e5 \\\\\n",
       "\t5 & 10000.0 & 11.78 & 5.31187 & -1.11525e6 & 1.50767e6 \\\\\n",
       "\\end{tabular}\n"
      ],
      "text/plain": [
       "\u001b[1m5×5 DataFrame\u001b[0m\n",
       "\u001b[1m Row \u001b[0m│\u001b[1m C       \u001b[0m\u001b[1m num_nodes_mean \u001b[0m\u001b[1m num_nodes_std \u001b[0m\u001b[1m llkhds_mean     \u001b[0m\u001b[1m llkhds_std \u001b[0m\n",
       "\u001b[1m     \u001b[0m│\u001b[90m Any     \u001b[0m\u001b[90m Float64        \u001b[0m\u001b[90m Float64       \u001b[0m\u001b[90m Float64         \u001b[0m\u001b[90m Float64    \u001b[0m\n",
       "─────┼─────────────────────────────────────────────────────────────────────\n",
       "   1 │ 0.0001             8.82        3.47991  -271120.0         2.51433e5\n",
       "   2 │ 0.1                8.94        3.371    -264908.0         2.35723e5\n",
       "   3 │ 1.0                8.1         3.19598       -2.77506e5   2.55485e5\n",
       "   4 │ 10.0               8.78        4.99097       -2.5735e5    2.23548e5\n",
       "   5 │ 10000.0           11.78        5.31187       -1.11525e6   1.50767e6"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "combine(gd, :num_nodes => mean, \n",
    "            :num_nodes => std, \n",
    "            :llkhds => mean,\n",
    "            :llkhds => std)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0001 ==> ci is (7.83101960957621, 9.808980390423791)\n",
      "0.1 ==> ci is (7.981971031436367, 9.898028968563633)\n",
      "1.0 ==> ci is (7.191712642530951, 9.008287357469047)\n",
      "10.0 ==> ci is (7.361581610784162, 10.198418389215837)\n",
      "10000.0 ==> ci is (10.270384440413414, 13.289615559586585)\n"
     ]
    }
   ],
   "source": [
    "for g in gd\n",
    "    ci = confint(OneSampleTTest(g[:, :num_nodes] |> Vector{Real}))\n",
    "    println(g[1, 1],\" ==> ci is $ci\")\n",
    "end "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Discount"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_zs = []\n",
    "hps = []\n",
    "llkhds = []\n",
    "\n",
    "for disc in [\"0.0001\", \"0.1\", \"1.0\", \"10.0\", \"10000.0\"], index in 1:50 \n",
    "    n_zs = 0\n",
    "    open(\"../insights/mall/mall_slice_1.0_1.0_$(disc)_0.1_$index.csv\", \"r\") do io\n",
    "        for (num, line) in enumerate(eachline(io))\n",
    "            if num == 2\n",
    "                tmps = split(strip(line), '\\t')\n",
    "                n_zs = parse(Int, tmps[5])\n",
    "#                 C == \"0.0001\" && println(n_zs)\n",
    "                push!(num_zs, n_zs)\n",
    "                push!(llkhds, parse(Float64, tmps[6]))\n",
    "            end \n",
    "        end \n",
    "        push!(hps, disc)\n",
    "    end \n",
    "end\n",
    "\n",
    "disc_df = DataFrame(\n",
    "    disc = hps,\n",
    "    num_nodes = num_zs,\n",
    "    llkhds = llkhds\n",
    ");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table class=\"data-frame\"><thead><tr><th></th><th>disc</th><th>num_nodes_mean</th><th>num_nodes_std</th><th>llkhds_mean</th><th>llkhds_std</th></tr><tr><th></th><th>Any</th><th>Float64</th><th>Float64</th><th>Float64</th><th>Float64</th></tr></thead><tbody><p>5 rows × 5 columns</p><tr><th>1</th><td>0.0001</td><td>7.54</td><td>2.65891</td><td>-3.05285e5</td><td>3.00646e5</td></tr><tr><th>2</th><td>0.1</td><td>7.88</td><td>2.43813</td><td>-2.18329e5</td><td>1.22056e5</td></tr><tr><th>3</th><td>1.0</td><td>9.96</td><td>3.47563</td><td>-2.65807e5</td><td>2.45304e5</td></tr><tr><th>4</th><td>10.0</td><td>9.68</td><td>3.67807</td><td>-7.78801e5</td><td>1.88897e6</td></tr><tr><th>5</th><td>10000.0</td><td>8.1</td><td>3.41216</td><td>-4.38107e11</td><td>1.42587e12</td></tr></tbody></table>"
      ],
      "text/latex": [
       "\\begin{tabular}{r|ccccc}\n",
       "\t& disc & num\\_nodes\\_mean & num\\_nodes\\_std & llkhds\\_mean & llkhds\\_std\\\\\n",
       "\t\\hline\n",
       "\t& Any & Float64 & Float64 & Float64 & Float64\\\\\n",
       "\t\\hline\n",
       "\t1 & 0.0001 & 7.54 & 2.65891 & -3.05285e5 & 3.00646e5 \\\\\n",
       "\t2 & 0.1 & 7.88 & 2.43813 & -2.18329e5 & 1.22056e5 \\\\\n",
       "\t3 & 1.0 & 9.96 & 3.47563 & -2.65807e5 & 2.45304e5 \\\\\n",
       "\t4 & 10.0 & 9.68 & 3.67807 & -7.78801e5 & 1.88897e6 \\\\\n",
       "\t5 & 10000.0 & 8.1 & 3.41216 & -4.38107e11 & 1.42587e12 \\\\\n",
       "\\end{tabular}\n"
      ],
      "text/plain": [
       "\u001b[1m5×5 DataFrame\u001b[0m\n",
       "\u001b[1m Row \u001b[0m│\u001b[1m disc    \u001b[0m\u001b[1m num_nodes_mean \u001b[0m\u001b[1m num_nodes_std \u001b[0m\u001b[1m llkhds_mean \u001b[0m\u001b[1m llkhds_std \u001b[0m\n",
       "\u001b[1m     \u001b[0m│\u001b[90m Any     \u001b[0m\u001b[90m Float64        \u001b[0m\u001b[90m Float64       \u001b[0m\u001b[90m Float64     \u001b[0m\u001b[90m Float64    \u001b[0m\n",
       "─────┼─────────────────────────────────────────────────────────────────\n",
       "   1 │ 0.0001             7.54        2.65891  -3.05285e5   3.00646e5\n",
       "   2 │ 0.1                7.88        2.43813  -2.18329e5   1.22056e5\n",
       "   3 │ 1.0                9.96        3.47563  -2.65807e5   2.45304e5\n",
       "   4 │ 10.0               9.68        3.67807  -7.78801e5   1.88897e6\n",
       "   5 │ 10000.0            8.1         3.41216  -4.38107e11  1.42587e12"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_gd = groupby(disc_df, :disc);\n",
    "\n",
    "combine(disc_gd, :num_nodes => mean, \n",
    "                :num_nodes => std, \n",
    "                :llkhds => mean,\n",
    "                :llkhds => std)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0001 ==> ci is (6.7843464847117145, 8.295653515288285)\n",
      "0.1 ==> ci is (7.1870904272152, 8.5729095727848)\n",
      "1.0 ==> ci is (8.972237042455113, 10.947762957544889)\n",
      "10.0 ==> ci is (8.634705449379231, 10.725294550620768)\n",
      "10000.0 ==> ci is (7.130273971466804, 9.069726028533196)\n"
     ]
    }
   ],
   "source": [
    "for g in disc_gd\n",
    "    ci = confint(OneSampleTTest(g[:, :num_nodes] |> Vector{Real}))\n",
    "    println(g[1, 1],\" ==> ci is $ci\")\n",
    "end "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "data": [
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.5,
          0.275,
          0.725,
          0.5,
          0.5,
          0.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          4,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.275,
          0.275,
          0.5,
          0.725,
          0.725,
          0.275,
          0.275
         ],
         "xaxis": "x1",
         "y": [
          4,
          7,
          7,
          7,
          4,
          4,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.275,
          0.275,
          0.725,
          0.725,
          0.275,
          0.275
         ],
         "xaxis": "x1",
         "y": [
          8,
          7,
          7,
          8,
          8,
          8
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.5,
          0.275,
          0.725,
          0.5,
          0.5,
          0.5
         ],
         "xaxis": "x1",
         "y": [
          12,
          12,
          12,
          12,
          8,
          12
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.5,
          1.275,
          1.725,
          1.5,
          1.5,
          1.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.275,
          1.275,
          1.5,
          1.725,
          1.725,
          1.275,
          1.275
         ],
         "xaxis": "x1",
         "y": [
          6,
          9,
          9,
          9,
          6,
          6,
          6
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.275,
          1.275,
          1.725,
          1.725,
          1.275,
          1.275
         ],
         "xaxis": "x1",
         "y": [
          10,
          9,
          9,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.5,
          1.275,
          1.725,
          1.5,
          1.5,
          1.5
         ],
         "xaxis": "x1",
         "y": [
          16,
          16,
          16,
          16,
          10,
          16
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.5,
          2.275,
          2.725,
          2.5,
          2.5,
          2.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6.5,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.275,
          2.275,
          2.5,
          2.725,
          2.725,
          2.275,
          2.275
         ],
         "xaxis": "x1",
         "y": [
          6.5,
          7,
          7,
          7,
          6.5,
          6.5,
          6.5
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.275,
          2.275,
          2.725,
          2.725,
          2.275,
          2.275
         ],
         "xaxis": "x1",
         "y": [
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.5,
          2.275,
          2.725,
          2.5,
          2.5,
          2.5
         ],
         "xaxis": "x1",
         "y": [
          13,
          13,
          13,
          13,
          10,
          13
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.5,
          3.275,
          3.725,
          3.5,
          3.5,
          3.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6.5,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.275,
          3.275,
          3.5,
          3.725,
          3.725,
          3.275,
          3.275
         ],
         "xaxis": "x1",
         "y": [
          6.5,
          7,
          7,
          7,
          6.5,
          6.5,
          6.5
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.275,
          3.275,
          3.725,
          3.725,
          3.275,
          3.275
         ],
         "xaxis": "x1",
         "y": [
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.5,
          3.275,
          3.725,
          3.5,
          3.5,
          3.5
         ],
         "xaxis": "x1",
         "y": [
          13,
          13,
          13,
          13,
          10,
          13
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.5,
          4.275,
          4.725,
          4.5,
          4.5,
          4.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.275,
          4.275,
          4.5,
          4.725,
          4.725,
          4.275,
          4.275
         ],
         "xaxis": "x1",
         "y": [
          6,
          7,
          7,
          7,
          6,
          6,
          6
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.275,
          4.275,
          4.725,
          4.725,
          4.275,
          4.275
         ],
         "xaxis": "x1",
         "y": [
          9.5,
          7,
          7,
          9.5,
          9.5,
          9.5
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.5,
          4.275,
          4.725,
          4.5,
          4.5,
          4.5
         ],
         "xaxis": "x1",
         "y": [
          12,
          12,
          12,
          12,
          9.5,
          12
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          5.5,
          5.275,
          5.725,
          5.5,
          5.5,
          5.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          5.275,
          5.275,
          5.5,
          5.725,
          5.725,
          5.275,
          5.275
         ],
         "xaxis": "x1",
         "y": [
          6,
          7,
          7,
          7,
          6,
          6,
          6
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          5.275,
          5.275,
          5.725,
          5.725,
          5.275,
          5.275
         ],
         "xaxis": "x1",
         "y": [
          9,
          7,
          7,
          9,
          9,
          9
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          5.5,
          5.275,
          5.725,
          5.5,
          5.5,
          5.5
         ],
         "xaxis": "x1",
         "y": [
          10,
          10,
          10,
          10,
          9,
          10
         ],
         "yaxis": "y1"
        },
        {
         "colorbar": {
          "title": ""
         },
         "legendgroup": "NO. of nodes",
         "marker": {
          "color": "rgba(0, 0, 0, 0.800)",
          "line": {
           "color": "rgba(0, 0, 0, 0.800)",
           "width": 1
          },
          "size": 8,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.5,
          3.5,
          5.5,
          5.5,
          5.5
         ],
         "xaxis": "x",
         "y": [
          17,
          18,
          14,
          14,
          14
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 4.0"
         ],
         "type": "scatter",
         "x": [
          0.5,
          0.275,
          0.725,
          0.5,
          0.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          4
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 4.0",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 4.0",
          "Q1: 4.0"
         ],
         "type": "scatter",
         "x": [
          0.275,
          0.275,
          0.5,
          0.725,
          0.725,
          0.275
         ],
         "xaxis": "x",
         "y": [
          4,
          7,
          7,
          7,
          4,
          4
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 8.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 8.0",
          "Q3: 8.0"
         ],
         "type": "scatter",
         "x": [
          0.275,
          0.275,
          0.725,
          0.725,
          0.275
         ],
         "xaxis": "x",
         "y": [
          8,
          7,
          7,
          8,
          8
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Q3: 8.0"
         ],
         "type": "scatter",
         "x": [
          0.5,
          0.275,
          0.725,
          0.5,
          0.5
         ],
         "xaxis": "x",
         "y": [
          12,
          12,
          12,
          12,
          8
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          1.5,
          1.275,
          1.725,
          1.5,
          1.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.0",
          "Median: 9.0",
          "Median: 9.0",
          "Median: 9.0",
          "Q1: 6.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          1.275,
          1.275,
          1.5,
          1.725,
          1.725,
          1.275
         ],
         "xaxis": "x",
         "y": [
          6,
          9,
          9,
          9,
          6,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 9.0",
          "Median: 9.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          1.275,
          1.275,
          1.725,
          1.725,
          1.275
         ],
         "xaxis": "x",
         "y": [
          10,
          9,
          9,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 16.0",
          "Upper fence: 16.0",
          "Upper fence: 16.0",
          "Upper fence: 16.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          1.5,
          1.275,
          1.725,
          1.5,
          1.5
         ],
         "xaxis": "x",
         "y": [
          16,
          16,
          16,
          16,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.5"
         ],
         "type": "scatter",
         "x": [
          2.5,
          2.275,
          2.725,
          2.5,
          2.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6.5
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.5",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.5",
          "Q1: 6.5"
         ],
         "type": "scatter",
         "x": [
          2.275,
          2.275,
          2.5,
          2.725,
          2.725,
          2.275
         ],
         "xaxis": "x",
         "y": [
          6.5,
          7,
          7,
          7,
          6.5,
          6.5
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          2.275,
          2.275,
          2.725,
          2.725,
          2.275
         ],
         "xaxis": "x",
         "y": [
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          2.5,
          2.275,
          2.725,
          2.5,
          2.5
         ],
         "xaxis": "x",
         "y": [
          13,
          13,
          13,
          13,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.5"
         ],
         "type": "scatter",
         "x": [
          3.5,
          3.275,
          3.725,
          3.5,
          3.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6.5
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.5",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.5",
          "Q1: 6.5"
         ],
         "type": "scatter",
         "x": [
          3.275,
          3.275,
          3.5,
          3.725,
          3.725,
          3.275
         ],
         "xaxis": "x",
         "y": [
          6.5,
          7,
          7,
          7,
          6.5,
          6.5
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          3.275,
          3.275,
          3.725,
          3.725,
          3.275
         ],
         "xaxis": "x",
         "y": [
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Upper fence: 13.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          3.5,
          3.275,
          3.725,
          3.5,
          3.5
         ],
         "xaxis": "x",
         "y": [
          13,
          13,
          13,
          13,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          4.5,
          4.275,
          4.725,
          4.5,
          4.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.0",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          4.275,
          4.275,
          4.5,
          4.725,
          4.725,
          4.275
         ],
         "xaxis": "x",
         "y": [
          6,
          7,
          7,
          7,
          6,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 9.5",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 9.5",
          "Q3: 9.5"
         ],
         "type": "scatter",
         "x": [
          4.275,
          4.275,
          4.725,
          4.725,
          4.275
         ],
         "xaxis": "x",
         "y": [
          9.5,
          7,
          7,
          9.5,
          9.5
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Upper fence: 12.0",
          "Q3: 9.5"
         ],
         "type": "scatter",
         "x": [
          4.5,
          4.275,
          4.725,
          4.5,
          4.5
         ],
         "xaxis": "x",
         "y": [
          12,
          12,
          12,
          12,
          9.5
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          5.5,
          5.275,
          5.725,
          5.5,
          5.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.0",
          "Median: 7.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          5.275,
          5.275,
          5.5,
          5.725,
          5.725,
          5.275
         ],
         "xaxis": "x",
         "y": [
          6,
          7,
          7,
          7,
          6,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 9.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 9.0",
          "Q3: 9.0"
         ],
         "type": "scatter",
         "x": [
          5.275,
          5.275,
          5.725,
          5.725,
          5.275
         ],
         "xaxis": "x",
         "y": [
          9,
          7,
          7,
          9,
          9
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 10.0",
          "Upper fence: 10.0",
          "Upper fence: 10.0",
          "Upper fence: 10.0",
          "Q3: 9.0"
         ],
         "type": "scatter",
         "x": [
          5.5,
          5.275,
          5.725,
          5.5,
          5.5
         ],
         "xaxis": "x",
         "y": [
          10,
          10,
          10,
          10,
          9
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        }
       ],
       "layout": {
        "annotations": [],
        "height": 400,
        "legend": {
         "bgcolor": "rgba(255, 255, 255, 1.000)",
         "bordercolor": "rgba(0, 0, 0, 1.000)",
         "borderwidth": 1,
         "font": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "title": {
          "font": {
           "color": "rgba(0, 0, 0, 1.000)",
           "family": "sans-serif",
           "size": 15
          },
          "text": ""
         },
         "tracegroupgap": 0,
         "traceorder": "normal",
         "x": 1,
         "xanchor": "auto",
         "y": 1,
         "yanchor": "auto"
        },
        "margin": {
         "b": 20,
         "l": 0,
         "r": 0,
         "t": 20
        },
        "paper_bgcolor": "rgba(255, 255, 255, 1.000)",
        "plot_bgcolor": "rgba(255, 255, 255, 1.000)",
        "showlegend": true,
        "width": 600,
        "xaxis": {
         "anchor": "y",
         "domain": [
          0.11026538349372993,
          0.9934383202099738
         ],
         "gridcolor": "rgba(0, 0, 0, 0.100)",
         "gridwidth": 0.5,
         "linecolor": "rgba(0, 0, 0, 1.000)",
         "mirror": true,
         "range": [
          0.11150000000000004,
          5.8885
         ],
         "showgrid": true,
         "showline": true,
         "showticklabels": true,
         "tickangle": 0,
         "tickcolor": "rgb(0, 0, 0)",
         "tickfont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "tickmode": "array",
         "ticks": "inside",
         "ticktext": [
          "0.0001",
          "0.001",
          "0.01",
          "0.1",
          "1.0",
          "10.0"
         ],
         "tickvals": [
          0.5,
          1.5,
          2.5,
          3.5,
          4.5,
          5.5
         ],
         "title": "$\\tau$",
         "titlefont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 25
         },
         "type": "-",
         "visible": true,
         "zeroline": false,
         "zerolinecolor": "rgba(0, 0, 0, 1.000)"
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0.12095363079615051,
          0.9901574803149606
         ],
         "gridcolor": "rgba(0, 0, 0, 0.100)",
         "gridwidth": 0.5,
         "linecolor": "rgba(0, 0, 0, 1.000)",
         "mirror": true,
         "range": [
          3.58,
          18.42
         ],
         "showgrid": true,
         "showline": true,
         "showticklabels": true,
         "tickangle": 0,
         "tickcolor": "rgb(0, 0, 0)",
         "tickfont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "tickmode": "array",
         "ticks": "inside",
         "ticktext": [
          "5.0",
          "7.5",
          "10.0",
          "12.5",
          "15.0",
          "17.5"
         ],
         "tickvals": [
          5,
          7.5,
          10,
          12.5,
          15,
          17.5
         ],
         "title": "",
         "titlefont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 15
         },
         "type": "-",
         "visible": true,
         "zeroline": false,
         "zerolinecolor": "rgba(0, 0, 0, 1.000)"
        }
       }
      },
      "text/html": [
       "<!DOCTYPE html>\n",
       "<html>\n",
       "    <head>\n",
       "        <title>Plots.jl</title>\n",
       "        <meta http-equiv=\"content-type\" content=\"text/html; charset=UTF-8\">\n",
       "        \n",
       "    </head>\n",
       "    <body>\n",
       "            <div id=\"32bf4656-5b95-46f2-a642-fc8405445c7c\" style=\"width:600px;height:400px;\"></div>\n",
       "    <script>\n",
       "        requirejs.config({\n",
       "        paths: {\n",
       "            Plotly: 'https://cdn.plot.ly/plotly-1.57.1.min'\n",
       "        }\n",
       "    });\n",
       "    require(['Plotly'], function (Plotly) {\n",
       "\n",
       "    PLOT = document.getElementById('32bf4656-5b95-46f2-a642-fc8405445c7c');\n",
       "    Plotly.plot(PLOT, [\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.5,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": true,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.275,\n",
       "            0.275,\n",
       "            0.5,\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.275,\n",
       "            0.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.275,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.275,\n",
       "            0.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            8.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            8.0,\n",
       "            8.0,\n",
       "            8.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.5,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            8.0,\n",
       "            12.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.5,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.275,\n",
       "            1.275,\n",
       "            1.5,\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.275,\n",
       "            1.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.275,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.275,\n",
       "            1.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.5,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            16.0,\n",
       "            16.0,\n",
       "            16.0,\n",
       "            16.0,\n",
       "            10.0,\n",
       "            16.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.5,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.5,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.275,\n",
       "            2.275,\n",
       "            2.5,\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.275,\n",
       "            2.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.5,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.5,\n",
       "            6.5,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.275,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.275,\n",
       "            2.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.5,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0,\n",
       "            13.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.5,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.5,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.275,\n",
       "            3.275,\n",
       "            3.5,\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.275,\n",
       "            3.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.5,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.5,\n",
       "            6.5,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.275,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.275,\n",
       "            3.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.5,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0,\n",
       "            13.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.5,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.275,\n",
       "            4.275,\n",
       "            4.5,\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.275,\n",
       "            4.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.275,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.275,\n",
       "            4.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            9.5,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            9.5,\n",
       "            9.5,\n",
       "            9.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.5,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            9.5,\n",
       "            12.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            5.5,\n",
       "            5.275,\n",
       "            5.725,\n",
       "            5.5,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            5.275,\n",
       "            5.275,\n",
       "            5.5,\n",
       "            5.725,\n",
       "            5.725,\n",
       "            5.275,\n",
       "            5.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            5.275,\n",
       "            5.275,\n",
       "            5.725,\n",
       "            5.725,\n",
       "            5.275,\n",
       "            5.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            9.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            9.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            5.5,\n",
       "            5.275,\n",
       "            5.725,\n",
       "            5.5,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            9.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            3.5,\n",
       "            5.5,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"markers\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"marker\": {\n",
       "            \"symbol\": \"circle\",\n",
       "            \"color\": \"rgba(0, 0, 0, 0.800)\",\n",
       "            \"line\": {\n",
       "                \"color\": \"rgba(0, 0, 0, 0.800)\",\n",
       "                \"width\": 1\n",
       "            },\n",
       "            \"size\": 8\n",
       "        },\n",
       "        \"zmax\": null,\n",
       "        \"y\": [\n",
       "            17.0,\n",
       "            18.0,\n",
       "            14.0,\n",
       "            14.0,\n",
       "            14.0\n",
       "        ],\n",
       "        \"type\": \"scatter\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 4.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 4.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 4.0\",\n",
       "            \"Q1: 4.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.275,\n",
       "            0.275,\n",
       "            0.5,\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 8.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 8.0\",\n",
       "            \"Q3: 8.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.275,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            8.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            8.0,\n",
       "            8.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Q3: 8.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            8.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.275,\n",
       "            1.275,\n",
       "            1.5,\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            6.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Median: 9.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.275,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            9.0,\n",
       "            9.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 16.0\",\n",
       "            \"Upper fence: 16.0\",\n",
       "            \"Upper fence: 16.0\",\n",
       "            \"Upper fence: 16.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            16.0,\n",
       "            16.0,\n",
       "            16.0,\n",
       "            16.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.5\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.5\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.5\",\n",
       "            \"Q1: 6.5\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.275,\n",
       "            2.275,\n",
       "            2.5,\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.5,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.5,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.275,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.5\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.5\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.5\",\n",
       "            \"Q1: 6.5\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.275,\n",
       "            3.275,\n",
       "            3.5,\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.5,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.5,\n",
       "            6.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.275,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Upper fence: 13.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            13.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.275,\n",
       "            4.275,\n",
       "            4.5,\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 9.5\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 9.5\",\n",
       "            \"Q3: 9.5\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.275,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            9.5,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            9.5,\n",
       "            9.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Upper fence: 12.0\",\n",
       "            \"Q3: 9.5\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            12.0,\n",
       "            9.5\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            5.5,\n",
       "            5.275,\n",
       "            5.725,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            5.275,\n",
       "            5.275,\n",
       "            5.5,\n",
       "            5.725,\n",
       "            5.725,\n",
       "            5.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 9.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 9.0\",\n",
       "            \"Q3: 9.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            5.275,\n",
       "            5.275,\n",
       "            5.725,\n",
       "            5.725,\n",
       "            5.275\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            9.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            9.0,\n",
       "            9.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 10.0\",\n",
       "            \"Upper fence: 10.0\",\n",
       "            \"Upper fence: 10.0\",\n",
       "            \"Upper fence: 10.0\",\n",
       "            \"Q3: 9.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            5.5,\n",
       "            5.275,\n",
       "            5.725,\n",
       "            5.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            9.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    }\n",
       "]\n",
       ", {\n",
       "    \"showlegend\": true,\n",
       "    \"xaxis\": {\n",
       "        \"showticklabels\": true,\n",
       "        \"gridwidth\": 0.5,\n",
       "        \"tickvals\": [\n",
       "            0.5,\n",
       "            1.5,\n",
       "            2.5,\n",
       "            3.5,\n",
       "            4.5,\n",
       "            5.5\n",
       "        ],\n",
       "        \"visible\": true,\n",
       "        \"ticks\": \"inside\",\n",
       "        \"range\": [\n",
       "            0.11150000000000004,\n",
       "            5.8885\n",
       "        ],\n",
       "        \"domain\": [\n",
       "            0.11026538349372993,\n",
       "            0.9934383202099738\n",
       "        ],\n",
       "        \"tickmode\": \"array\",\n",
       "        \"linecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"showgrid\": true,\n",
       "        \"title\": \"$\\\\tau$\",\n",
       "        \"mirror\": true,\n",
       "        \"tickangle\": 0,\n",
       "        \"showline\": true,\n",
       "        \"gridcolor\": \"rgba(0, 0, 0, 0.100)\",\n",
       "        \"titlefont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 25\n",
       "        },\n",
       "        \"tickcolor\": \"rgb(0, 0, 0)\",\n",
       "        \"ticktext\": [\n",
       "            \"0.0001\",\n",
       "            \"0.001\",\n",
       "            \"0.01\",\n",
       "            \"0.1\",\n",
       "            \"1.0\",\n",
       "            \"10.0\"\n",
       "        ],\n",
       "        \"zeroline\": false,\n",
       "        \"type\": \"-\",\n",
       "        \"tickfont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"zerolinecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"anchor\": \"y\"\n",
       "    },\n",
       "    \"paper_bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "    \"annotations\": [],\n",
       "    \"height\": 400,\n",
       "    \"margin\": {\n",
       "        \"l\": 0,\n",
       "        \"b\": 20,\n",
       "        \"r\": 0,\n",
       "        \"t\": 20\n",
       "    },\n",
       "    \"plot_bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "    \"yaxis\": {\n",
       "        \"showticklabels\": true,\n",
       "        \"gridwidth\": 0.5,\n",
       "        \"tickvals\": [\n",
       "            5.0,\n",
       "            7.5,\n",
       "            10.0,\n",
       "            12.5,\n",
       "            15.0,\n",
       "            17.5\n",
       "        ],\n",
       "        \"visible\": true,\n",
       "        \"ticks\": \"inside\",\n",
       "        \"range\": [\n",
       "            3.58,\n",
       "            18.42\n",
       "        ],\n",
       "        \"domain\": [\n",
       "            0.12095363079615051,\n",
       "            0.9901574803149606\n",
       "        ],\n",
       "        \"tickmode\": \"array\",\n",
       "        \"linecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"showgrid\": true,\n",
       "        \"title\": \"\",\n",
       "        \"mirror\": true,\n",
       "        \"tickangle\": 0,\n",
       "        \"showline\": true,\n",
       "        \"gridcolor\": \"rgba(0, 0, 0, 0.100)\",\n",
       "        \"titlefont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 15\n",
       "        },\n",
       "        \"tickcolor\": \"rgb(0, 0, 0)\",\n",
       "        \"ticktext\": [\n",
       "            \"5.0\",\n",
       "            \"7.5\",\n",
       "            \"10.0\",\n",
       "            \"12.5\",\n",
       "            \"15.0\",\n",
       "            \"17.5\"\n",
       "        ],\n",
       "        \"zeroline\": false,\n",
       "        \"type\": \"-\",\n",
       "        \"tickfont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"zerolinecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"anchor\": \"x\"\n",
       "    },\n",
       "    \"legend\": {\n",
       "        \"borderwidth\": 1,\n",
       "        \"tracegroupgap\": 0,\n",
       "        \"font\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"title\": {\n",
       "            \"font\": {\n",
       "                \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "                \"family\": \"sans-serif\",\n",
       "                \"size\": 15\n",
       "            },\n",
       "            \"text\": \"\"\n",
       "        },\n",
       "        \"traceorder\": \"normal\",\n",
       "        \"x\": 1.0,\n",
       "        \"yanchor\": \"auto\",\n",
       "        \"xanchor\": \"auto\",\n",
       "        \"bordercolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "        \"y\": 1.0\n",
       "    },\n",
       "    \"width\": 600\n",
       "}\n",
       ");\n",
       "    });\n",
       "    </script>\n",
       "\n",
       "    </body>\n",
       "</html>\n"
      ]
     },
     "execution_count": 102,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: Framestyle :semi is not supported by Plotly and PlotlyJS. :box was cosen instead.\n",
      "└ @ Plots /home/kra/.julia/packages/Plots/oZheM/src/backends/plotly.jl:10\n"
     ]
    }
   ],
   "source": [
    "xlb = L\"$\\tau$\" \n",
    "\n",
    "p = @df disc_df boxplot(:disc, :num_nodes,  \n",
    "                         marker=(0.8, :black, stroke(1)),\n",
    "                         bar_width=.45,\n",
    "                         lw=2,\n",
    "#                            size=(600, 430),\n",
    "#                            alpha=.55,\n",
    "                         color=\"#ffa31a\",\n",
    "#                            linecolor=:skyblue,\n",
    "                         framestyle=:semi,\n",
    "                         tickfontsize=14,\n",
    "                         legend=:best,\n",
    "                         legendfontsize=14,\n",
    "                         xlabel=xlb,\n",
    "                         ci=95,\n",
    "                         xguidefontsize=18,\n",
    "                         label=\"NO. of nodes\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [],
   "source": [
    "savefig(p, \"../plots/mall/tau_analysis.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# nu0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_zs = []\n",
    "hps = []\n",
    "llkhds = []\n",
    "for ss in [\"0.0001\", \"0.1\", \"1.0\", \"10.0\", \"10000.0\"], index in 1:50\n",
    "    n_zs = 0\n",
    "    open(\"../insights/mall/mall_slice_1.0_1.0_0.01_$(ss)_$index.csv\", \"r\") do io\n",
    "        for (num, line) in enumerate(eachline(io))\n",
    "            if num == 2\n",
    "                tmps = split(strip(line), '\\t')\n",
    "                n_zs = parse(Int, tmps[5])\n",
    "#                 C == \"0.0001\" && println(n_zs)\n",
    "                push!(num_zs, n_zs)\n",
    "                push!(llkhds, parse(Float64, tmps[6]))\n",
    "            end \n",
    "        end \n",
    "        push!(hps, ss)\n",
    "    end \n",
    "end\n",
    "\n",
    "ss_df = DataFrame(\n",
    "    ss = hps,\n",
    "    num_nodes = num_zs,\n",
    "    llkhds = llkhds\n",
    ");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table class=\"data-frame\"><thead><tr><th></th><th>ss</th><th>num_nodes_mean</th><th>num_nodes_std</th><th>llkhds_mean</th><th>llkhds_std</th></tr><tr><th></th><th>Any</th><th>Float64</th><th>Float64</th><th>Float64</th><th>Float64</th></tr></thead><tbody><p>5 rows × 5 columns</p><tr><th>1</th><td>0.0001</td><td>7.44</td><td>2.94272</td><td>-321123.0</td><td>2.74432e5</td></tr><tr><th>2</th><td>0.1</td><td>8.1</td><td>3.19598</td><td>-2.77506e5</td><td>2.55485e5</td></tr><tr><th>3</th><td>1.0</td><td>8.08</td><td>2.87736</td><td>-2.8035e5</td><td>2.599e5</td></tr><tr><th>4</th><td>10.0</td><td>7.74</td><td>2.95414</td><td>-312148.0</td><td>2.88817e5</td></tr><tr><th>5</th><td>10000.0</td><td>7.92</td><td>2.78363</td><td>-2.90439e5</td><td>2.2129e5</td></tr></tbody></table>"
      ],
      "text/latex": [
       "\\begin{tabular}{r|ccccc}\n",
       "\t& ss & num\\_nodes\\_mean & num\\_nodes\\_std & llkhds\\_mean & llkhds\\_std\\\\\n",
       "\t\\hline\n",
       "\t& Any & Float64 & Float64 & Float64 & Float64\\\\\n",
       "\t\\hline\n",
       "\t1 & 0.0001 & 7.44 & 2.94272 & -321123.0 & 2.74432e5 \\\\\n",
       "\t2 & 0.1 & 8.1 & 3.19598 & -2.77506e5 & 2.55485e5 \\\\\n",
       "\t3 & 1.0 & 8.08 & 2.87736 & -2.8035e5 & 2.599e5 \\\\\n",
       "\t4 & 10.0 & 7.74 & 2.95414 & -312148.0 & 2.88817e5 \\\\\n",
       "\t5 & 10000.0 & 7.92 & 2.78363 & -2.90439e5 & 2.2129e5 \\\\\n",
       "\\end{tabular}\n"
      ],
      "text/plain": [
       "\u001b[1m5×5 DataFrame\u001b[0m\n",
       "\u001b[1m Row \u001b[0m│\u001b[1m ss      \u001b[0m\u001b[1m num_nodes_mean \u001b[0m\u001b[1m num_nodes_std \u001b[0m\u001b[1m llkhds_mean     \u001b[0m\u001b[1m llkhds_std \u001b[0m\n",
       "\u001b[1m     \u001b[0m│\u001b[90m Any     \u001b[0m\u001b[90m Float64        \u001b[0m\u001b[90m Float64       \u001b[0m\u001b[90m Float64         \u001b[0m\u001b[90m Float64    \u001b[0m\n",
       "─────┼─────────────────────────────────────────────────────────────────────\n",
       "   1 │ 0.0001             7.44        2.94272  -321123.0         2.74432e5\n",
       "   2 │ 0.1                8.1         3.19598       -2.77506e5   2.55485e5\n",
       "   3 │ 1.0                8.08        2.87736       -2.8035e5    2.599e5\n",
       "   4 │ 10.0               7.74        2.95414  -312148.0         2.88817e5\n",
       "   5 │ 10000.0            7.92        2.78363       -2.90439e5   2.2129e5"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ss_gd = groupby(ss_df, :ss);\n",
    "\n",
    "ss_stats = combine(ss_gd, :num_nodes => mean, \n",
    "                            :num_nodes => std, \n",
    "                            :llkhds => mean,\n",
    "                            :llkhds => std)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0001 ==> ci is (6.603688671795352, 8.276311328204649)\n",
      "0.1 ==> ci is (7.191712642530951, 9.008287357469047)\n",
      "1.0 ==> ci is (7.262264170286667, 8.897735829713334)\n",
      "10.0 ==> ci is (6.900442911224934, 8.579557088775067)\n",
      "10000.0 ==> ci is (7.128902360277699, 8.7110976397223)\n"
     ]
    }
   ],
   "source": [
    "for g in ss_gd\n",
    "    ci = confint(OneSampleTTest(g[:, :num_nodes] |> Vector{Real}))\n",
    "    println(g[1, 1],\" ==> ci is $ci\")\n",
    "end "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "data": [
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.5,
          0.3875,
          0.6125,
          0.5,
          0.5,
          0.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          4,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.725,
          0.725,
          0.275,
          0.275,
          0.725,
          0.725,
          0.725
         ],
         "xaxis": "x1",
         "y": [
          4,
          7,
          7,
          4,
          4,
          7,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.725,
          0.275,
          0.275,
          0.725,
          0.725,
          0.5,
          0.725
         ],
         "xaxis": "x1",
         "y": [
          9.75,
          9.75,
          7,
          7,
          9.75,
          9.75,
          9.75
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          0.5,
          0.3875,
          0.6125,
          0.5,
          0.5,
          0.5
         ],
         "xaxis": "x1",
         "y": [
          15,
          15,
          15,
          15,
          9.75,
          15
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.5,
          1.3875,
          1.6125,
          1.5,
          1.5,
          1.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6.25,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.725,
          1.725,
          1.275,
          1.275,
          1.725,
          1.725,
          1.725
         ],
         "xaxis": "x1",
         "y": [
          6.25,
          7,
          7,
          6.25,
          6.25,
          7,
          6.25
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.725,
          1.275,
          1.275,
          1.725,
          1.725,
          1.5,
          1.725
         ],
         "xaxis": "x1",
         "y": [
          10,
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.5,
          1.3875,
          1.6125,
          1.5,
          1.5,
          1.5
         ],
         "xaxis": "x1",
         "y": [
          15,
          15,
          15,
          15,
          10,
          15
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.5,
          2.3875,
          2.6125,
          2.5,
          2.5,
          2.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.725,
          2.725,
          2.275,
          2.275,
          2.725,
          2.725,
          2.725
         ],
         "xaxis": "x1",
         "y": [
          6,
          7,
          7,
          6,
          6,
          7,
          6
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.725,
          2.275,
          2.275,
          2.725,
          2.725,
          2.5,
          2.725
         ],
         "xaxis": "x1",
         "y": [
          10,
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          2.5,
          2.3875,
          2.6125,
          2.5,
          2.5,
          2.5
         ],
         "xaxis": "x1",
         "y": [
          14,
          14,
          14,
          14,
          10,
          14
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.5,
          3.3875,
          3.6125,
          3.5,
          3.5,
          3.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.725,
          3.725,
          3.275,
          3.275,
          3.725,
          3.725,
          3.725
         ],
         "xaxis": "x1",
         "y": [
          6,
          7,
          7,
          6,
          6,
          7,
          6
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.725,
          3.275,
          3.275,
          3.725,
          3.725,
          3.5,
          3.725
         ],
         "xaxis": "x1",
         "y": [
          10,
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          3.5,
          3.3875,
          3.6125,
          3.5,
          3.5,
          3.5
         ],
         "xaxis": "x1",
         "y": [
          16,
          16,
          16,
          16,
          10,
          16
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.5,
          4.3875,
          4.6125,
          4.5,
          4.5,
          4.5
         ],
         "xaxis": "x1",
         "y": [
          4,
          4,
          4,
          4,
          6,
          4
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.725,
          4.725,
          4.275,
          4.275,
          4.725,
          4.725,
          4.725
         ],
         "xaxis": "x1",
         "y": [
          6,
          7,
          7,
          6,
          6,
          7,
          6
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.725,
          4.275,
          4.275,
          4.725,
          4.725,
          4.5,
          4.725
         ],
         "xaxis": "x1",
         "y": [
          10,
          10,
          7,
          7,
          10,
          10,
          10
         ],
         "yaxis": "y1"
        },
        {
         "fill": "tozeroy",
         "fillcolor": "rgba(255, 163, 26, 1.000)",
         "hoverinfo": "none",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(0, 0, 0, 1.000)",
          "dash": "solid",
          "width": 2
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          4.5,
          4.3875,
          4.6125,
          4.5,
          4.5,
          4.5
         ],
         "xaxis": "x1",
         "y": [
          15,
          15,
          15,
          15,
          10,
          15
         ],
         "yaxis": "y1"
        },
        {
         "colorbar": {
          "title": ""
         },
         "legendgroup": "NO. of nodes",
         "marker": {
          "color": "rgba(0, 0, 0, 0.800)",
          "line": {
           "color": "rgba(0, 0, 0, 0.800)",
           "width": 1
          },
          "size": 8,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "NO. of nodes",
         "showlegend": false,
         "type": "scatter",
         "x": [
          1.5
         ],
         "xaxis": "x",
         "y": [
          20
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 4.0"
         ],
         "type": "scatter",
         "x": [
          0.5,
          0.3875,
          0.6125,
          0.5,
          0.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          4
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 4.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 4.0",
          "Q1: 4.0",
          "Median: 7.0"
         ],
         "type": "scatter",
         "x": [
          0.725,
          0.725,
          0.275,
          0.275,
          0.725,
          0.725
         ],
         "xaxis": "x",
         "y": [
          4,
          7,
          7,
          4,
          4,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 9.75",
          "Q3: 9.75",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 9.75",
          "Q3: 9.75"
         ],
         "type": "scatter",
         "x": [
          0.725,
          0.275,
          0.275,
          0.725,
          0.725,
          0.5
         ],
         "xaxis": "x",
         "y": [
          9.75,
          9.75,
          7,
          7,
          9.75,
          9.75
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Q3: 9.75"
         ],
         "type": "scatter",
         "x": [
          0.5,
          0.3875,
          0.6125,
          0.5,
          0.5
         ],
         "xaxis": "x",
         "y": [
          15,
          15,
          15,
          15,
          9.75
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.25"
         ],
         "type": "scatter",
         "x": [
          1.5,
          1.3875,
          1.6125,
          1.5,
          1.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6.25
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.25",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.25",
          "Q1: 6.25",
          "Median: 7.0"
         ],
         "type": "scatter",
         "x": [
          1.725,
          1.725,
          1.275,
          1.275,
          1.725,
          1.725
         ],
         "xaxis": "x",
         "y": [
          6.25,
          7,
          7,
          6.25,
          6.25,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          1.725,
          1.275,
          1.275,
          1.725,
          1.725,
          1.5
         ],
         "xaxis": "x",
         "y": [
          10,
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          1.5,
          1.3875,
          1.6125,
          1.5,
          1.5
         ],
         "xaxis": "x",
         "y": [
          15,
          15,
          15,
          15,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          2.5,
          2.3875,
          2.6125,
          2.5,
          2.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.0",
          "Q1: 6.0",
          "Median: 7.0"
         ],
         "type": "scatter",
         "x": [
          2.725,
          2.725,
          2.275,
          2.275,
          2.725,
          2.725
         ],
         "xaxis": "x",
         "y": [
          6,
          7,
          7,
          6,
          6,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          2.725,
          2.275,
          2.275,
          2.725,
          2.725,
          2.5
         ],
         "xaxis": "x",
         "y": [
          10,
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 14.0",
          "Upper fence: 14.0",
          "Upper fence: 14.0",
          "Upper fence: 14.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          2.5,
          2.3875,
          2.6125,
          2.5,
          2.5
         ],
         "xaxis": "x",
         "y": [
          14,
          14,
          14,
          14,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          3.5,
          3.3875,
          3.6125,
          3.5,
          3.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.0",
          "Q1: 6.0",
          "Median: 7.0"
         ],
         "type": "scatter",
         "x": [
          3.725,
          3.725,
          3.275,
          3.275,
          3.725,
          3.725
         ],
         "xaxis": "x",
         "y": [
          6,
          7,
          7,
          6,
          6,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          3.725,
          3.275,
          3.275,
          3.725,
          3.725,
          3.5
         ],
         "xaxis": "x",
         "y": [
          10,
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 16.0",
          "Upper fence: 16.0",
          "Upper fence: 16.0",
          "Upper fence: 16.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          3.5,
          3.3875,
          3.6125,
          3.5,
          3.5
         ],
         "xaxis": "x",
         "y": [
          16,
          16,
          16,
          16,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Lower fence: 4.0",
          "Q1: 6.0"
         ],
         "type": "scatter",
         "x": [
          4.5,
          4.3875,
          4.6125,
          4.5,
          4.5
         ],
         "xaxis": "x",
         "y": [
          4,
          4,
          4,
          4,
          6
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q1: 6.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q1: 6.0",
          "Q1: 6.0",
          "Median: 7.0"
         ],
         "type": "scatter",
         "x": [
          4.725,
          4.725,
          4.275,
          4.275,
          4.725,
          4.725
         ],
         "xaxis": "x",
         "y": [
          6,
          7,
          7,
          6,
          6,
          7
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Q3: 10.0",
          "Q3: 10.0",
          "Median: 7.0",
          "Median: 7.0",
          "Q3: 10.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          4.725,
          4.275,
          4.275,
          4.725,
          4.725,
          4.5
         ],
         "xaxis": "x",
         "y": [
          10,
          10,
          7,
          7,
          10,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        },
        {
         "colorbar": {
          "title": ""
         },
         "hoverinfo": "text",
         "legendgroup": "NO. of nodes",
         "line": {
          "color": "rgba(255, 163, 26, 1.000)",
          "dash": "solid",
          "shape": "linear",
          "width": 0
         },
         "mode": "lines",
         "name": "NO. of nodes",
         "showlegend": false,
         "text": [
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Upper fence: 15.0",
          "Q3: 10.0"
         ],
         "type": "scatter",
         "x": [
          4.5,
          4.3875,
          4.6125,
          4.5,
          4.5
         ],
         "xaxis": "x",
         "y": [
          15,
          15,
          15,
          15,
          10
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        }
       ],
       "layout": {
        "annotations": [],
        "height": 400,
        "legend": {
         "bgcolor": "rgba(255, 255, 255, 1.000)",
         "bordercolor": "rgba(0, 0, 0, 1.000)",
         "borderwidth": 1,
         "font": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "title": {
          "font": {
           "color": "rgba(0, 0, 0, 1.000)",
           "family": "sans-serif",
           "size": 15
          },
          "text": ""
         },
         "tracegroupgap": 0,
         "traceorder": "normal",
         "x": 1,
         "xanchor": "auto",
         "y": 1,
         "yanchor": "auto"
        },
        "margin": {
         "b": 20,
         "l": 0,
         "r": 0,
         "t": 20
        },
        "paper_bgcolor": "rgba(255, 255, 255, 1.000)",
        "plot_bgcolor": "rgba(255, 255, 255, 1.000)",
        "showlegend": true,
        "width": 600,
        "xaxis": {
         "anchor": "y",
         "domain": [
          0.05841353164187809,
          0.9934383202099739
         ],
         "gridcolor": "rgba(0, 0, 0, 0.100)",
         "gridwidth": 0.5,
         "linecolor": "rgba(0, 0, 0, 1.000)",
         "mirror": true,
         "range": [
          0.14150000000000004,
          4.858499999999999
         ],
         "showgrid": true,
         "showline": true,
         "showticklabels": true,
         "tickangle": 0,
         "tickcolor": "rgb(0, 0, 0)",
         "tickfont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "tickmode": "array",
         "ticks": "inside",
         "ticktext": [
          "0.0001",
          "0.1",
          "1.0",
          "10.0",
          "10000.0"
         ],
         "tickvals": [
          0.5,
          1.5,
          2.5,
          3.5,
          4.5
         ],
         "title": "$\\sigma^2$",
         "titlefont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 25
         },
         "type": "-",
         "visible": true,
         "zeroline": false,
         "zerolinecolor": "rgba(0, 0, 0, 1.000)"
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0.12095363079615051,
          0.9901574803149606
         ],
         "gridcolor": "rgba(0, 0, 0, 0.100)",
         "gridwidth": 0.5,
         "linecolor": "rgba(0, 0, 0, 1.000)",
         "mirror": true,
         "range": [
          3.52,
          20.48
         ],
         "showgrid": true,
         "showline": true,
         "showticklabels": true,
         "tickangle": 0,
         "tickcolor": "rgb(0, 0, 0)",
         "tickfont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "tickmode": "array",
         "ticks": "inside",
         "ticktext": [
          "6",
          "9",
          "12",
          "15",
          "18"
         ],
         "tickvals": [
          6,
          9,
          12,
          15,
          18
         ],
         "title": "",
         "titlefont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 15
         },
         "type": "-",
         "visible": true,
         "zeroline": false,
         "zerolinecolor": "rgba(0, 0, 0, 1.000)"
        }
       }
      },
      "text/html": [
       "<!DOCTYPE html>\n",
       "<html>\n",
       "    <head>\n",
       "        <title>Plots.jl</title>\n",
       "        <meta http-equiv=\"content-type\" content=\"text/html; charset=UTF-8\">\n",
       "        \n",
       "    </head>\n",
       "    <body>\n",
       "            <div id=\"724ca03e-1052-4393-a6a9-454bdba9731e\" style=\"width:600px;height:400px;\"></div>\n",
       "    <script>\n",
       "        requirejs.config({\n",
       "        paths: {\n",
       "            Plotly: 'https://cdn.plot.ly/plotly-1.57.1.min'\n",
       "        }\n",
       "    });\n",
       "    require(['Plotly'], function (Plotly) {\n",
       "\n",
       "    PLOT = document.getElementById('724ca03e-1052-4393-a6a9-454bdba9731e');\n",
       "    Plotly.plot(PLOT, [\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.3875,\n",
       "            0.6125,\n",
       "            0.5,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": true,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.275,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            7.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.725,\n",
       "            0.275,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.5,\n",
       "            0.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            9.75,\n",
       "            9.75,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            9.75,\n",
       "            9.75,\n",
       "            9.75\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.3875,\n",
       "            0.6125,\n",
       "            0.5,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            9.75,\n",
       "            15.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.3875,\n",
       "            1.6125,\n",
       "            1.5,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.25,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.275,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.25,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.25,\n",
       "            6.25,\n",
       "            7.0,\n",
       "            6.25\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.725,\n",
       "            1.275,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.5,\n",
       "            1.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.3875,\n",
       "            1.6125,\n",
       "            1.5,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            10.0,\n",
       "            15.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.3875,\n",
       "            2.6125,\n",
       "            2.5,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.275,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            7.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.725,\n",
       "            2.275,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.5,\n",
       "            2.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.3875,\n",
       "            2.6125,\n",
       "            2.5,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            14.0,\n",
       "            14.0,\n",
       "            14.0,\n",
       "            14.0,\n",
       "            10.0,\n",
       "            14.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.3875,\n",
       "            3.6125,\n",
       "            3.5,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.275,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            7.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.725,\n",
       "            3.275,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.5,\n",
       "            3.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.3875,\n",
       "            3.6125,\n",
       "            3.5,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            16.0,\n",
       "            16.0,\n",
       "            16.0,\n",
       "            16.0,\n",
       "            10.0,\n",
       "            16.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.3875,\n",
       "            4.6125,\n",
       "            4.5,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.275,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            7.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.725,\n",
       "            4.275,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.5,\n",
       "            4.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x1\",\n",
       "        \"fill\": \"tozeroy\",\n",
       "        \"yaxis\": \"y1\",\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.3875,\n",
       "            4.6125,\n",
       "            4.5,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"fillcolor\": \"rgba(255, 163, 26, 1.000)\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 2\n",
       "        },\n",
       "        \"y\": [\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            10.0,\n",
       "            15.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"none\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"x\": [\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"markers\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"marker\": {\n",
       "            \"symbol\": \"circle\",\n",
       "            \"color\": \"rgba(0, 0, 0, 0.800)\",\n",
       "            \"line\": {\n",
       "                \"color\": \"rgba(0, 0, 0, 0.800)\",\n",
       "                \"width\": 1\n",
       "            },\n",
       "            \"size\": 8\n",
       "        },\n",
       "        \"zmax\": null,\n",
       "        \"y\": [\n",
       "            20.0\n",
       "        ],\n",
       "        \"type\": \"scatter\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 4.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.3875,\n",
       "            0.6125,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 4.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 4.0\",\n",
       "            \"Q1: 4.0\",\n",
       "            \"Median: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.275,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 9.75\",\n",
       "            \"Q3: 9.75\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 9.75\",\n",
       "            \"Q3: 9.75\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.725,\n",
       "            0.275,\n",
       "            0.275,\n",
       "            0.725,\n",
       "            0.725,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            9.75,\n",
       "            9.75,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            9.75,\n",
       "            9.75\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Q3: 9.75\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            0.3875,\n",
       "            0.6125,\n",
       "            0.5,\n",
       "            0.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            9.75\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.25\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.3875,\n",
       "            1.6125,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.25\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.25\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.25\",\n",
       "            \"Q1: 6.25\",\n",
       "            \"Median: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.275,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.25,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.25,\n",
       "            6.25,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.725,\n",
       "            1.275,\n",
       "            1.275,\n",
       "            1.725,\n",
       "            1.725,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            1.5,\n",
       "            1.3875,\n",
       "            1.6125,\n",
       "            1.5,\n",
       "            1.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.3875,\n",
       "            2.6125,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.275,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.725,\n",
       "            2.275,\n",
       "            2.275,\n",
       "            2.725,\n",
       "            2.725,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 14.0\",\n",
       "            \"Upper fence: 14.0\",\n",
       "            \"Upper fence: 14.0\",\n",
       "            \"Upper fence: 14.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            2.5,\n",
       "            2.3875,\n",
       "            2.6125,\n",
       "            2.5,\n",
       "            2.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            14.0,\n",
       "            14.0,\n",
       "            14.0,\n",
       "            14.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.3875,\n",
       "            3.6125,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.275,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.725,\n",
       "            3.275,\n",
       "            3.275,\n",
       "            3.725,\n",
       "            3.725,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 16.0\",\n",
       "            \"Upper fence: 16.0\",\n",
       "            \"Upper fence: 16.0\",\n",
       "            \"Upper fence: 16.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            3.5,\n",
       "            3.3875,\n",
       "            3.6125,\n",
       "            3.5,\n",
       "            3.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            16.0,\n",
       "            16.0,\n",
       "            16.0,\n",
       "            16.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Lower fence: 4.0\",\n",
       "            \"Q1: 6.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.3875,\n",
       "            4.6125,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            4.0,\n",
       "            6.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Q1: 6.0\",\n",
       "            \"Median: 7.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.275,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.725\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            6.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            6.0,\n",
       "            6.0,\n",
       "            7.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Median: 7.0\",\n",
       "            \"Q3: 10.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.725,\n",
       "            4.275,\n",
       "            4.275,\n",
       "            4.725,\n",
       "            4.725,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            10.0,\n",
       "            10.0,\n",
       "            7.0,\n",
       "            7.0,\n",
       "            10.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    },\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"text\": [\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Upper fence: 15.0\",\n",
       "            \"Q3: 10.0\"\n",
       "        ],\n",
       "        \"x\": [\n",
       "            4.5,\n",
       "            4.3875,\n",
       "            4.6125,\n",
       "            4.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": false,\n",
       "        \"mode\": \"lines\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"zmax\": null,\n",
       "        \"line\": {\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"shape\": \"linear\",\n",
       "            \"dash\": \"solid\",\n",
       "            \"width\": 0\n",
       "        },\n",
       "        \"y\": [\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            15.0,\n",
       "            10.0\n",
       "        ],\n",
       "        \"type\": \"scatter\",\n",
       "        \"hoverinfo\": \"text\"\n",
       "    }\n",
       "]\n",
       ", {\n",
       "    \"showlegend\": true,\n",
       "    \"xaxis\": {\n",
       "        \"showticklabels\": true,\n",
       "        \"gridwidth\": 0.5,\n",
       "        \"tickvals\": [\n",
       "            0.5,\n",
       "            1.5,\n",
       "            2.5,\n",
       "            3.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"visible\": true,\n",
       "        \"ticks\": \"inside\",\n",
       "        \"range\": [\n",
       "            0.14150000000000004,\n",
       "            4.858499999999999\n",
       "        ],\n",
       "        \"domain\": [\n",
       "            0.05841353164187809,\n",
       "            0.9934383202099739\n",
       "        ],\n",
       "        \"tickmode\": \"array\",\n",
       "        \"linecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"showgrid\": true,\n",
       "        \"title\": \"$\\\\sigma^2$\",\n",
       "        \"mirror\": true,\n",
       "        \"tickangle\": 0,\n",
       "        \"showline\": true,\n",
       "        \"gridcolor\": \"rgba(0, 0, 0, 0.100)\",\n",
       "        \"titlefont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 25\n",
       "        },\n",
       "        \"tickcolor\": \"rgb(0, 0, 0)\",\n",
       "        \"ticktext\": [\n",
       "            \"0.0001\",\n",
       "            \"0.1\",\n",
       "            \"1.0\",\n",
       "            \"10.0\",\n",
       "            \"10000.0\"\n",
       "        ],\n",
       "        \"zeroline\": false,\n",
       "        \"type\": \"-\",\n",
       "        \"tickfont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"zerolinecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"anchor\": \"y\"\n",
       "    },\n",
       "    \"paper_bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "    \"annotations\": [],\n",
       "    \"height\": 400,\n",
       "    \"margin\": {\n",
       "        \"l\": 0,\n",
       "        \"b\": 20,\n",
       "        \"r\": 0,\n",
       "        \"t\": 20\n",
       "    },\n",
       "    \"plot_bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "    \"yaxis\": {\n",
       "        \"showticklabels\": true,\n",
       "        \"gridwidth\": 0.5,\n",
       "        \"tickvals\": [\n",
       "            6.0,\n",
       "            9.0,\n",
       "            12.0,\n",
       "            15.0,\n",
       "            18.0\n",
       "        ],\n",
       "        \"visible\": true,\n",
       "        \"ticks\": \"inside\",\n",
       "        \"range\": [\n",
       "            3.52,\n",
       "            20.48\n",
       "        ],\n",
       "        \"domain\": [\n",
       "            0.12095363079615051,\n",
       "            0.9901574803149606\n",
       "        ],\n",
       "        \"tickmode\": \"array\",\n",
       "        \"linecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"showgrid\": true,\n",
       "        \"title\": \"\",\n",
       "        \"mirror\": true,\n",
       "        \"tickangle\": 0,\n",
       "        \"showline\": true,\n",
       "        \"gridcolor\": \"rgba(0, 0, 0, 0.100)\",\n",
       "        \"titlefont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 15\n",
       "        },\n",
       "        \"tickcolor\": \"rgb(0, 0, 0)\",\n",
       "        \"ticktext\": [\n",
       "            \"6\",\n",
       "            \"9\",\n",
       "            \"12\",\n",
       "            \"15\",\n",
       "            \"18\"\n",
       "        ],\n",
       "        \"zeroline\": false,\n",
       "        \"type\": \"-\",\n",
       "        \"tickfont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"zerolinecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"anchor\": \"x\"\n",
       "    },\n",
       "    \"legend\": {\n",
       "        \"borderwidth\": 1,\n",
       "        \"tracegroupgap\": 0,\n",
       "        \"font\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"title\": {\n",
       "            \"font\": {\n",
       "                \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "                \"family\": \"sans-serif\",\n",
       "                \"size\": 15\n",
       "            },\n",
       "            \"text\": \"\"\n",
       "        },\n",
       "        \"traceorder\": \"normal\",\n",
       "        \"x\": 1.0,\n",
       "        \"yanchor\": \"auto\",\n",
       "        \"xanchor\": \"auto\",\n",
       "        \"bordercolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "        \"y\": 1.0\n",
       "    },\n",
       "    \"width\": 600\n",
       "}\n",
       ");\n",
       "    });\n",
       "    </script>\n",
       "\n",
       "    </body>\n",
       "</html>\n"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: Framestyle :semi is not supported by Plotly and PlotlyJS. :box was cosen instead.\n",
      "└ @ Plots /home/kra/.julia/packages/Plots/SIQaY/src/backends/plotly.jl:10\n"
     ]
    }
   ],
   "source": [
    "xlb = L\"$\\sigma^2$\" \n",
    "\n",
    "p = @df ss_df boxplot(:ss, :num_nodes,  \n",
    "                         marker=(0.8, :black, stroke(1)),\n",
    "                         bar_width=.45,\n",
    "                         lw=2,\n",
    "#                            size=(600, 430),\n",
    "#                            alpha=.55,\n",
    "                         color=\"#ffa31a\",\n",
    "#                            linecolor=:skyblue,\n",
    "                         framestyle=:semi,\n",
    "                         tickfontsize=14,\n",
    "                         legend=:best,\n",
    "                         legendfontsize=14,\n",
    "                         xlabel=xlb,\n",
    "                         ci=95,\n",
    "                         xguidefontsize=18,\n",
    "                         label=\"NO. of nodes\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "data": [
        {
         "colorbar": {
          "title": ""
         },
         "legendgroup": "NO. of nodes",
         "marker": {
          "color": "rgba(255, 163, 26, 1.000)",
          "line": {
           "color": "rgba(0, 0, 0, 1.000)",
           "width": 1
          },
          "size": 8,
          "symbol": "circle"
         },
         "mode": "markers",
         "name": "NO. of nodes",
         "showlegend": true,
         "type": "scatter",
         "x": [
          0.5,
          1.5,
          2.5,
          3.5,
          4.5
         ],
         "xaxis": "x",
         "y": [
          7.44,
          8.1,
          8.08,
          7.74,
          7.92
         ],
         "yaxis": "y",
         "zmax": null,
         "zmin": null
        }
       ],
       "layout": {
        "annotations": [],
        "height": 400,
        "legend": {
         "bgcolor": "rgba(255, 255, 255, 1.000)",
         "bordercolor": "rgba(0, 0, 0, 1.000)",
         "borderwidth": 1,
         "font": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "title": {
          "font": {
           "color": "rgba(0, 0, 0, 1.000)",
           "family": "sans-serif",
           "size": 15
          },
          "text": ""
         },
         "tracegroupgap": 0,
         "traceorder": "normal",
         "x": 1,
         "xanchor": "auto",
         "y": 1,
         "yanchor": "auto"
        },
        "margin": {
         "b": 20,
         "l": 0,
         "r": 0,
         "t": 20
        },
        "paper_bgcolor": "rgba(255, 255, 255, 1.000)",
        "plot_bgcolor": "rgba(255, 255, 255, 1.000)",
        "showlegend": true,
        "width": 600,
        "xaxis": {
         "anchor": "y",
         "domain": [
          0.08433945756780402,
          0.9934383202099738
         ],
         "gridcolor": "rgba(0, 0, 0, 0.100)",
         "gridwidth": 0.5,
         "linecolor": "rgba(0, 0, 0, 1.000)",
         "mirror": true,
         "range": [
          0.38,
          4.62
         ],
         "showgrid": true,
         "showline": true,
         "showticklabels": true,
         "tickangle": 0,
         "tickcolor": "rgb(0, 0, 0)",
         "tickfont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "tickmode": "array",
         "ticks": "inside",
         "ticktext": [
          "0.0001",
          "0.1",
          "1.0",
          "10.0",
          "10000.0"
         ],
         "tickvals": [
          0.5,
          1.5,
          2.5,
          3.5,
          4.5
         ],
         "title": "$\\sigma^2$",
         "titlefont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 25
         },
         "type": "-",
         "visible": true,
         "zeroline": false,
         "zerolinecolor": "rgba(0, 0, 0, 1.000)"
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0.12095363079615051,
          0.9901574803149606
         ],
         "gridcolor": "rgba(0, 0, 0, 0.100)",
         "gridwidth": 0.5,
         "linecolor": "rgba(0, 0, 0, 1.000)",
         "mirror": true,
         "range": [
          7.4202,
          8.1198
         ],
         "showgrid": true,
         "showline": true,
         "showticklabels": true,
         "tickangle": 0,
         "tickcolor": "rgb(0, 0, 0)",
         "tickfont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 20
         },
         "tickmode": "array",
         "ticks": "inside",
         "ticktext": [
          "7.5",
          "7.6",
          "7.7",
          "7.8",
          "7.9",
          "8.0",
          "8.1"
         ],
         "tickvals": [
          7.5,
          7.6000000000000005,
          7.7,
          7.800000000000001,
          7.9,
          8,
          8.1
         ],
         "title": "",
         "titlefont": {
          "color": "rgba(0, 0, 0, 1.000)",
          "family": "sans-serif",
          "size": 15
         },
         "type": "-",
         "visible": true,
         "zeroline": false,
         "zerolinecolor": "rgba(0, 0, 0, 1.000)"
        }
       }
      },
      "text/html": [
       "<!DOCTYPE html>\n",
       "<html>\n",
       "    <head>\n",
       "        <title>Plots.jl</title>\n",
       "        <meta http-equiv=\"content-type\" content=\"text/html; charset=UTF-8\">\n",
       "        \n",
       "    </head>\n",
       "    <body>\n",
       "            <div id=\"a1e08f19-9181-428f-a047-821f1a1f1b8a\" style=\"width:600px;height:400px;\"></div>\n",
       "    <script>\n",
       "        requirejs.config({\n",
       "        paths: {\n",
       "            Plotly: 'https://cdn.plot.ly/plotly-1.57.1.min'\n",
       "        }\n",
       "    });\n",
       "    require(['Plotly'], function (Plotly) {\n",
       "\n",
       "    PLOT = document.getElementById('a1e08f19-9181-428f-a047-821f1a1f1b8a');\n",
       "    Plotly.plot(PLOT, [\n",
       "    {\n",
       "        \"xaxis\": \"x\",\n",
       "        \"colorbar\": {\n",
       "            \"title\": \"\"\n",
       "        },\n",
       "        \"yaxis\": \"y\",\n",
       "        \"x\": [\n",
       "            0.5,\n",
       "            1.5,\n",
       "            2.5,\n",
       "            3.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"showlegend\": true,\n",
       "        \"mode\": \"markers\",\n",
       "        \"name\": \"NO. of nodes\",\n",
       "        \"zmin\": null,\n",
       "        \"legendgroup\": \"NO. of nodes\",\n",
       "        \"marker\": {\n",
       "            \"symbol\": \"circle\",\n",
       "            \"color\": \"rgba(255, 163, 26, 1.000)\",\n",
       "            \"line\": {\n",
       "                \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "                \"width\": 1\n",
       "            },\n",
       "            \"size\": 8\n",
       "        },\n",
       "        \"zmax\": null,\n",
       "        \"y\": [\n",
       "            7.44,\n",
       "            8.1,\n",
       "            8.08,\n",
       "            7.74,\n",
       "            7.92\n",
       "        ],\n",
       "        \"type\": \"scatter\"\n",
       "    }\n",
       "]\n",
       ", {\n",
       "    \"showlegend\": true,\n",
       "    \"xaxis\": {\n",
       "        \"showticklabels\": true,\n",
       "        \"gridwidth\": 0.5,\n",
       "        \"tickvals\": [\n",
       "            0.5,\n",
       "            1.5,\n",
       "            2.5,\n",
       "            3.5,\n",
       "            4.5\n",
       "        ],\n",
       "        \"visible\": true,\n",
       "        \"ticks\": \"inside\",\n",
       "        \"range\": [\n",
       "            0.38,\n",
       "            4.62\n",
       "        ],\n",
       "        \"domain\": [\n",
       "            0.08433945756780402,\n",
       "            0.9934383202099738\n",
       "        ],\n",
       "        \"tickmode\": \"array\",\n",
       "        \"linecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"showgrid\": true,\n",
       "        \"title\": \"$\\\\sigma^2$\",\n",
       "        \"mirror\": true,\n",
       "        \"tickangle\": 0,\n",
       "        \"showline\": true,\n",
       "        \"gridcolor\": \"rgba(0, 0, 0, 0.100)\",\n",
       "        \"titlefont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 25\n",
       "        },\n",
       "        \"tickcolor\": \"rgb(0, 0, 0)\",\n",
       "        \"ticktext\": [\n",
       "            \"0.0001\",\n",
       "            \"0.1\",\n",
       "            \"1.0\",\n",
       "            \"10.0\",\n",
       "            \"10000.0\"\n",
       "        ],\n",
       "        \"zeroline\": false,\n",
       "        \"type\": \"-\",\n",
       "        \"tickfont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"zerolinecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"anchor\": \"y\"\n",
       "    },\n",
       "    \"paper_bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "    \"annotations\": [],\n",
       "    \"height\": 400,\n",
       "    \"margin\": {\n",
       "        \"l\": 0,\n",
       "        \"b\": 20,\n",
       "        \"r\": 0,\n",
       "        \"t\": 20\n",
       "    },\n",
       "    \"plot_bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "    \"yaxis\": {\n",
       "        \"showticklabels\": true,\n",
       "        \"gridwidth\": 0.5,\n",
       "        \"tickvals\": [\n",
       "            7.5,\n",
       "            7.6000000000000005,\n",
       "            7.7,\n",
       "            7.800000000000001,\n",
       "            7.9,\n",
       "            8.0,\n",
       "            8.1\n",
       "        ],\n",
       "        \"visible\": true,\n",
       "        \"ticks\": \"inside\",\n",
       "        \"range\": [\n",
       "            7.4202,\n",
       "            8.1198\n",
       "        ],\n",
       "        \"domain\": [\n",
       "            0.12095363079615051,\n",
       "            0.9901574803149606\n",
       "        ],\n",
       "        \"tickmode\": \"array\",\n",
       "        \"linecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"showgrid\": true,\n",
       "        \"title\": \"\",\n",
       "        \"mirror\": true,\n",
       "        \"tickangle\": 0,\n",
       "        \"showline\": true,\n",
       "        \"gridcolor\": \"rgba(0, 0, 0, 0.100)\",\n",
       "        \"titlefont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 15\n",
       "        },\n",
       "        \"tickcolor\": \"rgb(0, 0, 0)\",\n",
       "        \"ticktext\": [\n",
       "            \"7.5\",\n",
       "            \"7.6\",\n",
       "            \"7.7\",\n",
       "            \"7.8\",\n",
       "            \"7.9\",\n",
       "            \"8.0\",\n",
       "            \"8.1\"\n",
       "        ],\n",
       "        \"zeroline\": false,\n",
       "        \"type\": \"-\",\n",
       "        \"tickfont\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"zerolinecolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"anchor\": \"x\"\n",
       "    },\n",
       "    \"legend\": {\n",
       "        \"borderwidth\": 1,\n",
       "        \"tracegroupgap\": 0,\n",
       "        \"font\": {\n",
       "            \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "            \"family\": \"sans-serif\",\n",
       "            \"size\": 20\n",
       "        },\n",
       "        \"title\": {\n",
       "            \"font\": {\n",
       "                \"color\": \"rgba(0, 0, 0, 1.000)\",\n",
       "                \"family\": \"sans-serif\",\n",
       "                \"size\": 15\n",
       "            },\n",
       "            \"text\": \"\"\n",
       "        },\n",
       "        \"traceorder\": \"normal\",\n",
       "        \"x\": 1.0,\n",
       "        \"yanchor\": \"auto\",\n",
       "        \"xanchor\": \"auto\",\n",
       "        \"bordercolor\": \"rgba(0, 0, 0, 1.000)\",\n",
       "        \"bgcolor\": \"rgba(255, 255, 255, 1.000)\",\n",
       "        \"y\": 1.0\n",
       "    },\n",
       "    \"width\": 600\n",
       "}\n",
       ");\n",
       "    });\n",
       "    </script>\n",
       "\n",
       "    </body>\n",
       "</html>\n"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: Framestyle :semi is not supported by Plotly and PlotlyJS. :box was cosen instead.\n",
      "└ @ Plots /home/kra/.julia/packages/Plots/SIQaY/src/backends/plotly.jl:10\n"
     ]
    }
   ],
   "source": [
    "\n",
    "p = @df ss_stats scatter(:ss, :num_nodes_mean,  \n",
    "     bar_width=.45,\n",
    "     lw=2,\n",
    "     color=\"#ffa31a\",\n",
    "     framestyle=:semi,\n",
    "     tickfontsize=14,\n",
    "     legend=:best,\n",
    "     legendfontsize=14,\n",
    "     xlabel=xlb,\n",
    "     ci=95,\n",
    "     xguidefontsize=18,\n",
    "     label=\"NO. of nodes\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# epsilon0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_zs = []\n",
    "hps = []\n",
    "llkhds = []\n",
    "for es in [\"0.0001\", \"0.1\", \"1.0\", \"10.0\", \"10000.0\"], index in 1:50\n",
    "    n_zs = 0\n",
    "    open(\"../insights/mall/mall_slice_$(es)_1.0_0.01_0.1_$index.csv\", \"r\") do io\n",
    "        for (num, line) in enumerate(eachline(io))\n",
    "            if num == 2\n",
    "                tmps = split(strip(line), '\\t')\n",
    "                n_zs = parse(Int, tmps[5])\n",
    "#                 C == \"0.0001\" && println(n_zs)\n",
    "                push!(num_zs, n_zs)\n",
    "                push!(llkhds, parse(Float64, tmps[6]))\n",
    "            end \n",
    "        end \n",
    "        push!(hps, es)\n",
    "    end \n",
    "end\n",
    "\n",
    "es_df = DataFrame(\n",
    "    es = hps,\n",
    "    num_nodes = num_zs,\n",
    "    llkhds = llkhds\n",
    ");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table class=\"data-frame\"><thead><tr><th></th><th>es</th><th>num_nodes_mean</th><th>num_nodes_std</th><th>llkhds_mean</th><th>llkhds_std</th></tr><tr><th></th><th>Any</th><th>Float64</th><th>Float64</th><th>Float64</th><th>Float64</th></tr></thead><tbody><p>5 rows × 5 columns</p><tr><th>1</th><td>0.0001</td><td>8.04</td><td>2.59481</td><td>-2.63046e5</td><td>2.24786e5</td></tr><tr><th>2</th><td>0.1</td><td>8.38</td><td>2.76929</td><td>-2.51244e5</td><td>1.94758e5</td></tr><tr><th>3</th><td>1.0</td><td>8.1</td><td>3.19598</td><td>-2.77506e5</td><td>2.55485e5</td></tr><tr><th>4</th><td>10.0</td><td>9.9</td><td>6.37037</td><td>-3.1066e5</td><td>2.84465e5</td></tr><tr><th>5</th><td>10000.0</td><td>16.9</td><td>6.21141</td><td>-6.52167e5</td><td>9.89382e5</td></tr></tbody></table>"
      ],
      "text/latex": [
       "\\begin{tabular}{r|ccccc}\n",
       "\t& es & num\\_nodes\\_mean & num\\_nodes\\_std & llkhds\\_mean & llkhds\\_std\\\\\n",
       "\t\\hline\n",
       "\t& Any & Float64 & Float64 & Float64 & Float64\\\\\n",
       "\t\\hline\n",
       "\t1 & 0.0001 & 8.04 & 2.59481 & -2.63046e5 & 2.24786e5 \\\\\n",
       "\t2 & 0.1 & 8.38 & 2.76929 & -2.51244e5 & 1.94758e5 \\\\\n",
       "\t3 & 1.0 & 8.1 & 3.19598 & -2.77506e5 & 2.55485e5 \\\\\n",
       "\t4 & 10.0 & 9.9 & 6.37037 & -3.1066e5 & 2.84465e5 \\\\\n",
       "\t5 & 10000.0 & 16.9 & 6.21141 & -6.52167e5 & 9.89382e5 \\\\\n",
       "\\end{tabular}\n"
      ],
      "text/plain": [
       "\u001b[1m5×5 DataFrame\u001b[0m\n",
       "\u001b[1m Row \u001b[0m│\u001b[1m es      \u001b[0m\u001b[1m num_nodes_mean \u001b[0m\u001b[1m num_nodes_std \u001b[0m\u001b[1m llkhds_mean \u001b[0m\u001b[1m llkhds_std \u001b[0m\n",
       "\u001b[1m     \u001b[0m│\u001b[90m Any     \u001b[0m\u001b[90m Float64        \u001b[0m\u001b[90m Float64       \u001b[0m\u001b[90m Float64     \u001b[0m\u001b[90m Float64    \u001b[0m\n",
       "─────┼─────────────────────────────────────────────────────────────────\n",
       "   1 │ 0.0001             8.04        2.59481   -2.63046e5   2.24786e5\n",
       "   2 │ 0.1                8.38        2.76929   -2.51244e5   1.94758e5\n",
       "   3 │ 1.0                8.1         3.19598   -2.77506e5   2.55485e5\n",
       "   4 │ 10.0               9.9         6.37037   -3.1066e5    2.84465e5\n",
       "   5 │ 10000.0           16.9         6.21141   -6.52167e5   9.89382e5"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "es_gd = groupby(es_df, :es);\n",
    "\n",
    "es_stats = combine(es_gd, :num_nodes => mean, \n",
    "                            :num_nodes => std, \n",
    "                            :llkhds => mean,\n",
    "                            :llkhds => std)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.5.3",
   "language": "julia",
   "name": "julia-1.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.5.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

